The Costa surface with a free-boundary hole: an embedded exterior free-boundary minimal surface with three ends

An exterior free-boundary minimal surface is a properly immersed minimal surface outside the unit ball whose compact boundary lies on the unit sphere and meets it orthogonally. By Mazet and Mendes, in $\mathbb{R}^3$ every such surface with one regular end is a catenoidal piece, and every stable one with parallel embedded regular ends is catenoidal. We construct connected embedded examples with three ends from the Costa surface $M$, placed so that its central saddle point is at the origin. For every sufficiently small $\varepsilon>0$ we perturb $\varepsilon^{-1}(M\setminus B_\varepsilon)$ into a properly embedded exterior free-boundary minimal surface of genus one with one boundary circle and three ends, two catenoidal and one planar. The construction is a small-hole perturbation. The only error of the initial surface is in the boundary condition. The symmetry group of the Costa surface removes all obstructions: at the hole it forbids the logarithmic and the tilting modes, and globally it kills the bounded Jacobi fields of the Costa surface, which is nondegenerate by Nayatani. In the conformal compactification the Jacobi operator is smooth also at the ends, so the linear analysis takes place on a compact torus with one small hole. The same construction applied to the Costa-Hoffman-Meeks surfaces gives such examples of every genus $k\geq1$, of index at least $2k+3$. We also report numerical experiments with two independent implementations of the Costa surface. They confirm the period condition, the symmetries, the boundary error, the index and nullity of the Jacobi operator and the absence of an equivariant kernel. They also compute the free-boundary correction near the hole, which gives pictures of the surfaces.

==> anc/README.txt <==
Ancillary files for "The Costa surface with a free-boundary hole: an embedded exterior free-boundary
minimal surface with three ends" (I. Kozyrev).

anc/scripts/ contains the scripts of Section 8 ("Numerical experiments"); the list and what each script
computes is in Section 8.10 ("Reproducibility") of the paper. Run them from anc/scripts/, for example
    python3 costa_numerics.py
    python3 costa_paper_figures.py
They write their output (pictures, meshes and the file costa_numbers.txt) to anc/figures/.
Requirements: Python 3 with NumPy, SciPy, mpmath and SymPy; the pictures also need Matplotlib and
PyVista 0.49 (VTK 9.7). costa_jacobi_spectrum.py takes the truncation order N as an argument.

Interactive 3D models of the surfaces: https://surfaces.igorkozyrev.com/#costa (also #chm2, #chm3).


==> anc/scripts/chm_checks.py <==
"""Checks of the Costa-Hoffman-Meeks data used in Section 6 of paper_costa.tex (85-digit arithmetic): the local chart at
the central point, the symmetries lambda, kappa and the normals for genera 1-20, the leading boundary error
-k a_k eps^k cos((k+1) phi) for genera 1-9 (relative correction O(eps^{2k})), the Robin model and the mode counting.
Written by an independent audit agent on 2026-09-30;
writes chm_check_results.json next to this script. Needs sympy and mpmath."""
from pathlib import Path
import json
import mpmath as mp
import sympy as sp

mp.mp.dps = 85
OUT = Path(__file__).resolve().parent
checks = []


def record(name, passed, detail):
    assert passed, (name, detail)
    checks.append(dict(name=name, passed=bool(passed), detail=detail))
    print(name, detail, flush=True)


theta = sp.symbols("theta", real=True)
S = sp.Matrix([[sp.cos(theta), -sp.sin(theta), 0],
               [sp.sin(theta), sp.cos(theta), 0], [0, 0, -1]])
T = sp.diag(1, -1, 1)
record("dihedral_relation", sp.simplify(T*S*T-S.T) == sp.zeros(3), "T S T = S^{-1}")
constraint = sp.diag(S-sp.eye(3), -2)
det = sp.trigsimp(constraint.det())
record("equivariant_kernel_all_genera",
       sp.trigsimp(det-8*(1-sp.cos(theta))) == 0,
       "det = 8(1-cos(theta)) = 16 sin(theta/2)^2 > 0 for theta=pi/(k+1), k>=1")

r, eps, aa = sp.symbols("r eps a", positive=True)
nn = sp.symbols("n", integer=True, positive=True)
phi = sp.symbols("phi", real=True)
u = (nn-1)*aa*eps**(2*nn)*r**(-nn)*sp.cos(nn*phi)/(nn+1)
lap = sp.simplify(sp.diff(u,r,2)+sp.diff(u,r)/r+sp.diff(u,phi,2)/r**2)
bc = sp.simplify((-sp.diff(u,r)+u/eps).subs(r,eps))
record("robin_model_all_genera",
       lap == 0 and sp.simplify(bc-(nn-1)*aa*eps**(nn-1)*sp.cos(nn*phi)) == 0,
       dict(boundary=str(bc), displacement=str(u.subs(r,eps))))


def constant(n):
    A = mp.beta(1-mp.mpf(1)/(2*n), mp.mpf(1)/n)/2
    B = mp.beta(mp.mpf(1)/(2*n), 1-mp.mpf(1)/n)/2
    return mp.sqrt(2*A/B)


def data(n, z, w):
    c = constant(n)
    g = c/w
    dh = 1/(z*z-1)
    return mp.matrix([(1/g-g)*dh/2, 1j*(1/g+g)*dh/2, dh])


def chart(n,t):
    return -t**n, -t**(n-1)*(1-t**(2*n))**(mp.mpf(1)/n)


def position(n,t):
    c = constant(n)
    Fp = n*c*t*mp.hyp2f1(1+mp.mpf(1)/n,mp.mpf(1)/(2*n),1+mp.mpf(1)/(2*n),t**(2*n))
    Fm = -n*t**(2*n-1)/(c*(2*n-1))*mp.hyp2f1(1-mp.mpf(1)/n,1-mp.mpf(1)/(2*n),2-mp.mpf(1)/(2*n),t**(2*n))
    Z = (Fp+mp.conj(Fm))/2
    return mp.matrix([mp.re(Z),mp.im(Z),mp.re(mp.atanh(t**n))])


def normal(n,t):
    _,w=chart(n,t)
    g=constant(n)/w
    a=abs(g)**2
    return mp.matrix([2*mp.re(g)/(1+a),2*mp.im(g)/(1+a),(a-1)/(1+a)])


errors = dict(curve=mp.mpf(0),local_chart=mp.mpf(0),null_form=mp.mpf(0),
              lambda_forms=mp.mpf(0),kappa_forms=mp.mpf(0),position=mp.mpf(0),normal=mp.mpf(0))
genus_data = []
for n in range(2,22):
    th=mp.pi/n; q=mp.exp(1j*th); rho=mp.exp(1j*(n-1)*th)
    Sm=mp.matrix([[mp.cos(th),-mp.sin(th),0],[mp.sin(th),mp.cos(th),0],[0,0,-1]])
    Tm=mp.diag([1,-1,1])
    c=constant(n); L=n*c/2
    # Chart and geometric identities at regular points close to the center.
    for t in [mp.mpc(".11",".07"),mp.mpc("-.08",".12")]:
        z,w=chart(n,t); zz,ww=chart(n,q*t)
        errors["curve"]=max(errors["curve"],abs(w**n-z**(n-1)*(z*z-1)))
        errors["local_chart"]=max(errors["local_chart"],abs(zz+z),abs(ww-rho*w))
        X=position(n,t); N=normal(n,t)
        errors["position"]=max(errors["position"],mp.norm(position(n,q*t)-Sm*X),mp.norm(position(n,mp.conj(t))-Tm*X))
        errors["normal"]=max(errors["normal"],mp.norm(normal(n,q*t)+Sm*N),mp.norm(normal(n,mp.conj(t))-Tm*N))
    # Pullback of the differentials, including dz -> -dz.
    for z in [mp.mpc(".2",".31"),mp.mpc("1.3",".24")]:
        w=(z**(n-1)*(z*z-1))**(mp.mpf(1)/n)
        F=data(n,z,w)
        errors["null_form"]=max(errors["null_form"],abs(sum(f*f for f in F)))
        errors["lambda_forms"]=max(errors["lambda_forms"],mp.norm(-data(n,-z,rho*w)-Sm*F))
        Fc=mp.matrix([mp.conj(v) for v in F])
        errors["kappa_forms"]=max(errors["kappa_forms"],mp.norm(data(n,mp.conj(z),mp.conj(w))-Tm*Fc))
    genus_data.append(dict(genus=n-1,c=mp.nstr(c,18),horizontal_scale=mp.nstr(L,18),
                           graph_coefficient=mp.nstr(L**(-n),18),group_order=4*n,
                           minimum_mode=n,error_order=n-1,index_lower_bound=2*n+1))
record("weierstrass_and_symmetry_formulas_genera_1_to_20",
       max(errors.values()) < mp.mpf("1e-70"),
       {key:mp.nstr(value,5) for key,value in errors.items()})

boundary_data=[]
for n in range(2,11):
    c=constant(n);L=n*c/2
    expected_scaled_error=-(n*n+2*n-2)/(n*(2*n-1)*c*c)
    samples=[]
    for t in [mp.mpf(".02"),mp.mpf(".01")]:
        X=position(n,t);N=normal(n,t);R=mp.norm(X)
        defect=mp.fdot(X,N)/R
        leading=-(n-1)*L**(-n)*R**(n-1)
        relative=defect/leading-1
        scaled=relative/t**(2*n-2)
        samples.append(dict(t=str(t),sphere_radius=mp.nstr(R,12),
                            relative_error=mp.nstr(relative,8),scaled_error=mp.nstr(scaled,12)))
        assert abs(scaled/expected_scaled_error-1)<mp.mpf(".01"), (n,t,scaled,expected_scaled_error)
    boundary_data.append(dict(genus=n-1,samples=samples))
record("boundary_error_order_epsilon_to_k", True, boundary_data)

# Exact singularity and branching counts, with the normalization understood.
branch_data=[]
for n in range(2,101):
    ramification=4*(n-1)
    euler=2*n-ramification
    genus=1-euler//2
    assert genus==n-1
    allowed=[l for l in range(6*n+1) if l % (2*n)==n]
    assert allowed==[n,3*n,5*n]
    branch_data.append(dict(n=n,genus=genus,allowed_modes=allowed))
record("normalization_genus_and_fourier_modes",True,
       dict(n_range=[2,100],riemann_hurwitz="2-2k = 2n - 4(n-1)",frequency_condition="l = n (mod 2n)"))

summary=dict(all_checks_passed=all(x["passed"] for x in checks),
             number_of_checks=len(checks),precision_digits=mp.mp.dps,
             genus_parameters=genus_data,checks=checks)
(OUT/"chm_check_results.json").write_text(json.dumps(summary,ensure_ascii=False,indent=2)+"\n")
print("All",len(checks),"checks passed.",flush=True)


==> anc/scripts/chm_period_check.py <==
"""Period condition of the Costa-Hoffman-Meeks surfaces (paper_costa.tex, Section 6): with
g = c/w, dh = dz/(z^2 - 1) on w^m = z^(m-1)(z^2 - 1), m = k + 1, the horizontal periods vanish for c = c_k,
c_k^2 = 2 A_k / B_k (Fujimori's formula). We integrate Re(Phi) over the cycles that are lifts of circles around {0, 1} and
{0, -1} (they close up after one turn), continuing w along the path, for c_k and for 1.05 c_k.
For k = 1 the formula is compared with the Costa value sqrt(2 pi / e_1). Needs numpy and mpmath."""
import numpy as np
import mpmath as mp

mp.mp.dps = 30


def c_formula(k):
    m = k + 1
    A = mp.quad(lambda t: (t / (1 - t ** 2)) ** (mp.mpf(k) / m), [0, 0.5, 1])
    B = mp.quad(lambda t: 1 / (t ** k * (1 - t ** 2)) ** (mp.mpf(1) / m), [0, 0.5, 1])
    return mp.sqrt(2 * A / B)


def cycle_period(m, c, center, radius, N=200000):
    th = np.linspace(0, 2 * np.pi, N, endpoint=False)
    z = center + radius * np.exp(1j * th)
    dz = 1j * radius * np.exp(1j * th) * (2 * np.pi / N)
    F = z ** (m - 1) * (z ** 2 - 1)
    roots = np.exp(2j * np.pi * np.arange(m) / m)
    w = np.empty_like(z)
    w[0] = F[0] ** (1 / m)
    for i in range(1, N):
        cand = F[i] ** (1 / m) * roots
        w[i] = cand[np.argmin(np.abs(cand - w[i - 1]))]
    closed = np.min(np.abs(F[0] ** (1 / m) * roots - w[-1])) < 1e-3 and abs(w[-1] - w[0]) < 1e-3
    g = c / w
    dh = dz / (z ** 2 - 1)
    Phi = np.stack([0.5 * (1 / g - g) * dh, 0.5j * (1 / g + g) * dh, dh])
    return closed, np.real(Phi.sum(1))


if __name__ == "__main__":
    K = mp.ellipk(mp.mpf(1) / 2)
    print("k = 1: formula c_1 = %s, Costa sqrt(2 pi/e_1) = %s" % (mp.nstr(c_formula(1), 20),
                                                                mp.nstr(mp.sqrt(2 * mp.pi / (2 * K ** 2)), 20)))
    for k in (1, 2, 3, 4, 5):
        print("k = %d: c_k = %s" % (k, mp.nstr(c_formula(k), 15)))
    for k in (1, 2, 3):
        c = float(c_formula(k))
        for factor in (1.0, 1.05):
            res = [cycle_period(k + 1, factor * c, cen, 0.75) for cen in (0.5, -0.5)]
            print("k = %d, c = %.2f c_k: cycles closed %s, max |Re period| = %.1e"
                  % (k, factor, [r[0] for r in res], max(np.max(np.abs(r[1])) for r in res)))


==> anc/scripts/costa_ends_check.py <==
"""Symbolic check of Lemma 5.1 of paper_costa.tex (the ends in the inversion coordinate): for f = a log|x'| + b + h(y),
y = x'/|x'|^2, the minimal surface operator divided by |y|^4 equals the explicit formula of the lemma. h is a random
polynomial with rational coefficients; both sides are evaluated exactly (30 digits) at random rational points. Needs sympy."""
import sympy as sp, random
x1,x2,a=sp.symbols('x1 x2 a',real=True)
Y1,Y2=sp.symbols('Y1 Y2',real=True)
random.seed(3)
# a generic smooth h(y): random polynomial of degree 4
mons=[(i,j) for i in range(5) for j in range(5) if i+j<=4]
coef={m:sp.Rational(random.randint(-9,9),7) for m in mons}
hY=sum(c*Y1**i*Y2**j for (i,j),c in coef.items())
r2=x1**2+x2**2
y1,y2=x1/r2,x2/r2
f=a*sp.log(sp.sqrt(r2))+hY.subs({Y1:y1,Y2:y2})
fx,fy=sp.diff(f,x1),sp.diff(f,x2)
W=sp.sqrt(1+fx**2+fy**2)
M=sp.diff(fx/W,x1)+sp.diff(fy/W,x2)                     # minimal surface operator in x'
# agent's formula in y
hy1,hy2=sp.diff(hY,Y1),sp.diff(hY,Y2)
H11,H12,H22=sp.diff(hY,Y1,2),sp.diff(hY,Y1,Y2),sp.diff(hY,Y2,2)
s=Y1**2+Y2**2; c=Y1*hy1+Y2*hy2; d=hy1**2+hy2**2
B=a**2-2*a*c+s*d
v1,v2=-a*Y1+s*hy1,-a*Y2+s*hy2
num=(1+s*B)*(H11+H22)-(v1*v1*H11+2*v1*v2*H12+v2*v2*H22)+a**3-4*a**2*c+2*a*c**2+3*a*s*d-2*c*s*d
rhs=num/(1+s*B)**sp.Rational(3,2)
for _ in range(6):
    X1,X2,A=[sp.Rational(random.randint(-30,30),10) for _ in range(3)]
    if X1==0 and X2==0: continue
    lhs=(M/ (1/(X1**2+X2**2))**2).subs({x1:X1,x2:X2,a:A})       # M / |y|^4, |y| = 1/|x'|
    yv={Y1:X1/(X1**2+X2**2),Y2:X2/(X1**2+X2**2),a:A}
    print(float(lhs.evalf(30)), float(rhs.subs(yv).evalf(30)), float((lhs-rhs.subs(yv)).evalf(30)))


==> anc/scripts/costa_hole_experiment.py <==
"""Costa surface with a small free-boundary hole: numerical experiment (2026-09-30).

1. Costa's Weierstrass data on the square torus, g = A/wp', dh = A wp/wp' dz; the period condition gives
   A = 2 sqrt(2 pi) e1.
2. |X| increases along every ray from the saddle z=(1+i)/2 up to the boundary of the fundamental square,
   so the ball of radius rho < ~1.85 meets the surface in a disk around the saddle.
3. On the cut circle |X| = rho the free-boundary defect (cosine of the angle between the normal and the
   position vector) is ~ (kappa/2) rho cos 2phi, kappa = A/(2 pi^2); only Fourier modes n = 2 mod 4 occur.
4. A local minimal collar rho <= |X| <= S1, equal to Costa at |X| = S1 and meeting the sphere |X| = rho
   orthogonally, exists (Newton to machine precision) and differs from Costa by ~ kappa rho^2/6.
"""
import numpy as np
from scipy.special import ellipj, ellipk
m=0.5; K=ellipk(m); e1=2*K**2; s0=np.sqrt(2*e1); A=2*np.sqrt(2*np.pi)*e1
def jac(u):
    x=np.real(u); y=np.imag(u)
    s,c,d,_=ellipj(x,m); s1,c1,d1,_=ellipj(y,1-m)
    de=c1**2+m*s**2*s1**2
    sn=(s*d1+1j*c*d*s1*c1)/de; cn=(c*c1-1j*s*d*s1*d1)/de; dn=(d*c1*d1-1j*m*s*c*s1)/de
    return sn,cn,dn
def wp(z):
    sn,cn,dn=jac(s0*z); return -e1+2*e1/sn**2
def wpp(z):
    sn,cn,dn=jac(s0*z); return -2*(2*e1)**1.5*cn*dn/sn**3
w2=0.5+0.5j
def Phi(z):
    P=wp(z); Pp=wpp(z); R=np.where(np.abs(z-w2)<1e-9, 1/(2*(-2*e1**2)), P/np.where(Pp==0,1,Pp)**2)
    f1=0.5*(P-A**2*R); f2=0.5j*(P+A**2*R); f3=A*P/np.where(Pp==0,1,Pp)
    f3=np.where(np.abs(z-w2)<1e-9,0,f3)
    return np.stack([f1,f2,f3])
def polar_X(nr=4000,nth=720,rmax=0.5):
    th=np.linspace(0,2*np.pi,nth,endpoint=False)
    rr=np.linspace(0,rmax,nr)
    X=np.zeros((3,nr,nth))
    for j,t in enumerate(th):
        # ray to square boundary
        dirv=np.exp(1j*t); smax=min([v for v in [0.5/abs(np.cos(t)) if abs(np.cos(t))>1e-12 else 9, 0.5/abs(np.sin(t)) if abs(np.sin(t))>1e-12 else 9]])
        r=rr*min(1,smax*0.999/rmax)
        z=w2+r*dirv
        F=Phi(z)*dirv   # dPhi/dr
        # cumulative Simpson-like (trapezoid on fine grid)
        dr=r[1]-r[0]
        cum=np.concatenate([np.zeros((3,1)),np.cumsum((F[:,1:]+F[:,:-1])*dr/2,axis=1)],axis=1)
        X[:,:,j]=np.real(cum)
    return rr,th,X

# ---- 1. period condition (mpmath) ----
import mpmath as mp
mp.mp.dps=30
def _check_periods():
    Km=mp.ellipk(mp.mpf(1)/2); E1=2*Km**2; S0=mp.sqrt(2*E1)
    def wpm(z):
        sn=mp.ellipfun('sn',S0*z,m=mp.mpf(1)/2); return -E1+2*E1/sn**2
    def wppm(z):
        sn,cn,dn=[mp.ellipfun(f,S0*z,m=mp.mpf(1)/2) for f in ('sn','cn','dn')]; return -2*(2*E1)**mp.mpf(1.5)*cn*dn/sn**3
    I1=mp.quad(lambda t: wpm(mp.mpc(t,0.25)),[0,0.5,1]); I2=mp.quad(lambda t: wpm(mp.mpc(t,0.25))/wppm(mp.mpc(t,0.25))**2,[0,0.5,1])
    A2=mp.conj(I1)/I2
    print("period condition: A^2 =",mp.nstr(A2,15)," vs (2 sqrt(2 pi) e1)^2 =",mp.nstr((2*mp.sqrt(2*mp.pi)*E1)**2,15))
_check_periods()

# ---- 2. the ball of radius rho meets Costa in a disk around the saddle ----
import numpy as np
rr,th,X=polar_X(nr=5000,nth=1440)
R=np.sqrt((X**2).sum(0))            # |X| on (radial index, angle)
# along each ray: is |X| increasing? first index where it stops increasing
dR=np.diff(R,axis=0)
first_dec=np.array([np.argmax(dR[:,j]<=0) if np.any(dR[:,j]<=0) else R.shape[0]-1 for j in range(R.shape[1])])
rho_mono=min(R[first_dec[j],j] for j in range(R.shape[1]))
print("smallest |X| at which some ray stops increasing:", rho_mono)
# min of |X| outside the region where rays are still increasing
mask=np.zeros_like(R,dtype=bool)
for j in range(R.shape[1]): mask[first_dec[j]:,j]=True
print("min |X| over the rest of the fundamental square:", R[mask].min())
j=np.argmin([R[first_dec[j],j] for j in range(R.shape[1])]); print("worst ray angle (deg):", np.degrees(th[j]), " r at stop:", rr[first_dec[j]])

# ---- 3. free-boundary defect on the cut circle and its Fourier modes ----
import numpy as np
def normal(z):
    g=A/wpp(z); a=np.abs(g)**2
    return np.stack([2*g.real,2*g.imag,a-1])/(a+1)
for rho in [0.01,0.05,0.1,0.3,0.6,1.0,1.5]:
    pts=[];zs=[]
    for j,t in enumerate(th):
        smax=min(0.5/abs(np.cos(t)) if abs(np.cos(t))>1e-12 else 9, 0.5/abs(np.sin(t)) if abs(np.sin(t))>1e-12 else 9)
        r=rr*min(1,smax*0.999/0.5)
        i=np.searchsorted(R[:,j],rho); f=(rho-R[i-1,j])/(R[i,j]-R[i-1,j])
        pts.append(X[:,i-1,j]*(1-f)+X[:,i,j]*f); zs.append(w2+(r[i-1]*(1-f)+r[i]*f)*np.exp(1j*t))
    P=np.array(pts).T; Z=np.array(zs)
    n=normal(Z); defect=(n*P).sum(0)/np.sqrt((P**2).sum(0))   # cos of angle between normal and radius
    phi=np.arctan2(P[1],P[0])
    # Fourier coefficients in phi (resample on uniform phi)
    order=np.argsort(phi); ph=phi[order]; dfx=defect[order]
    grid=np.linspace(-np.pi,np.pi,1024,endpoint=False); dg=np.interp(grid,ph,dfx,period=2*np.pi)
    c=np.fft.rfft(dg)/len(grid)
    top=np.argsort(-np.abs(c))[:5]
    print(f"rho={rho:5.2f}: max|defect|={np.max(np.abs(defect)):.3e}  max|defect|/rho={np.max(np.abs(defect))/rho:.4f}  dominant modes {[ (int(k), float(abs(c[k]))) for k in top]}")

# ---- 4. local nonlinear free-boundary collar (Newton) ----
kappa=A/(2*np.pi**2)
def costa_circle(s):
    """height h and azimuth phi of Costa points with |X|=s (one per ray)"""
    ph=[];hh=[]
    for j in range(R.shape[1]):
        i=np.searchsorted(R[:,j],s); f=(s-R[i-1,j])/(R[i,j]-R[i-1,j]); P=X[:,i-1,j]*(1-f)+X[:,i,j]*f
        ph.append(np.arctan2(P[1],P[0])); hh.append(P[2])
    ph=np.array(ph); hh=np.array(hh); o=np.argsort(ph); return ph[o],hh[o]
def h_costa(s,phis):
    ph,hh=costa_circle(s); return np.interp(phis,ph,hh,period=2*np.pi)
def cheb(N):
    x=np.cos(np.pi*np.arange(N+1)/N); c=np.hstack([2,np.ones(N-1),2])*(-1)**np.arange(N+1)
    Xm=np.tile(x,(N+1,1)).T; dX=Xm-Xm.T; D=np.outer(c,1/c)/(dX+np.eye(N+1)); D=D-np.diag(D.sum(1)); return D,x
def solve(rho,S1,Ns=24,Nph=6,verbose=False):
    D,x=cheb(Ns); s=rho+(S1-rho)*(x+1)/2; Ds=D*2/(S1-rho); Dss=Ds@Ds     # s[0]=S1 , s[-1]=rho
    ns=2+4*np.arange(Nph); phis=(np.arange(Nph)+0.5)*(np.pi/4)/Nph
    B=np.cos(np.outer(phis,ns)); Binv=np.linalg.inv(B)
    Bp=-np.sin(np.outer(phis,ns))*ns; Bpp=-np.cos(np.outer(phis,ns))*ns**2
    Dph=Bp@Binv; Dphph=Bpp@Binv
    h_out=h_costa(S1,phis)
    def resid(hv):
        h=hv.reshape(Ns+1,Nph)
        hs=Ds@h; hss=Dss@h; hp=h@Dph.T; hpp=h@Dphph.T; hsp=Ds@hp
        S=s[:,None]; P=phis[None,:]; q=np.sqrt(S**2-h**2)
        qs=(S-h*hs)/q; qp=-h*hp/q
        qss=(1-hs**2-h*hss)/q-(S-h*hs)*qs/q**2
        qpp=(-hp**2-h*hpp)/q-(-h*hp)*qp/q**2
        qsp=(-hp*hs-h*hsp)/q-(S-h*hs)*qp/q**2
        c=np.cos(P); si=np.sin(P)
        Xs=np.stack([qs*c,qs*si,hs]); Xp=np.stack([qp*c-q*si,qp*si+q*c,hp])
        Xss=np.stack([qss*c,qss*si,hss]); Xpp=np.stack([qpp*c-2*qp*si-q*c,qpp*si+2*qp*c-q*si,hpp])
        Xsp=np.stack([qsp*c-qs*si,qsp*si+qs*c,hsp])
        Nn=np.cross(Xs,Xp,axis=0)
        E=(Xs*Xs).sum(0);F=(Xs*Xp).sum(0);G=(Xp*Xp).sum(0)
        L=(Xss*Nn).sum(0);M=(Xsp*Nn).sum(0);NN=(Xpp*Nn).sum(0)
        Hn=(E*NN-2*F*M+G*L)/(E*G-F**2)**1.5
        Xv=np.stack([q*c,q*si,h]); orth=(Xv*Nn).sum(0)/np.sqrt((Nn*Nn).sum(0))/S   # cos(angle normal,position)
        r=Hn.copy(); r[0]=h[0]-h_out; r[-1]=orth[-1]
        return r.ravel(), orth, Nn, Xv
    # initial guess: Costa itself
    hv=np.vstack([h_costa(si,phis) for si in s]).ravel()
    r0,orth0,_,_=resid(hv)
    for it in range(30):
        r,_,_,_=resid(hv); nr=np.max(np.abs(r))
        if verbose: print(it,nr)
        if nr<1e-12: break
        J=np.zeros((r.size,hv.size)); e=1e-8
        for k in range(hv.size):
            d=np.zeros_like(hv); d[k]=e; J[:,k]=(resid(hv+d)[0]-r)/e
        hv=hv-np.linalg.solve(J,r)
    h=hv.reshape(Ns+1,Nph); hc=np.vstack([h_costa(si,phis) for si in s])
    _,orth,_,Xv=resid(hv)
    # normal-derivative mismatch at S1
    hs=Ds@h; hcs=Ds@hc
    return dict(s=s,phis=phis,h=h,hc=hc,res=nr,orth_before=np.max(np.abs(orth0[-1])),orth_after=np.max(np.abs(orth[-1])),
                maxdiff=np.max(np.abs(h-hc)),mismatch=np.max(np.abs(hs[0]-hcs[0])),minr=np.min(np.sqrt((Xv**2).sum(0))/s[:,None]))
for rho in [0.02,0.05,0.1,0.2]:
    S1=0.4
    out=solve(rho,S1)
    pred=kappa/6*rho**4/rho**2   # size of the local correction at the hole, kappa rho^2/6
    print(f"rho={rho}: Newton residual {out['res']:.1e}; orthogonality defect before {out['orth_before']:.3e} after {out['orth_after']:.1e}; "
          f"max|h-h_Costa| {out['maxdiff']:.3e} (local model kappa*rho^2/6 = {pred:.3e}); "
          f"slope mismatch at S1 {out['mismatch']:.2e}")


==> anc/scripts/costa_jacobi_spectrum.py <==
"""Spectrum of the compactified Jacobi operator of the Costa surface on the flat square torus (area 1):
H = -Delta_flat - V, V = 8|g'|^2/(1+|g|^2)^2 = 8 A^2 |wp''|^2/(|wp'|^2 + A^2)^2, Fourier-spectral on an N x N grid.
Prints the lowest eigenvalues, the index and nullity, and the spectrum on the G-equivariant functions.
Written by an independent audit agent on 2026-09-30; run:  python3 scripts/costa_jacobi_spectrum.py 64
"""
import numpy as np, sys, time
import os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from costa_theta_core import *
N=int(sys.argv[1]) if len(sys.argv)>1 else 48
s=0.5
j=np.arange(N); XX,YY=np.meshgrid((j+s)/N,(j+s)/N,indexing='ij'); Z=XX+1j*YY
P,Pp=wp_both(Z); Ppp=6*P**2-2*e1**2
V=8*A**2*np.abs(Ppp)**2/(np.abs(Pp)**2+A**2)**2
print("N=",N," max V =",V.max()," int V dA =",V.mean()," (expect 24 pi =",24*np.pi,")")
# spectral Laplacian matrix (dense) via DFT
k=np.fft.fftfreq(N,1.0/N)
F1=np.fft.fft(np.eye(N),axis=0)
D2_1d=np.real(np.fft.ifft(-(2*np.pi*k[:,None])**2*F1,axis=0))  # second-derivative matrix
I=np.eye(N)
Lap=np.kron(D2_1d,I)+np.kron(I,D2_1d)
H=-Lap-np.diag(V.ravel())
t=time.time(); ev,U=np.linalg.eigh(H); print("eigh time",time.time()-t)
print("lowest 12 eigenvalues:",np.round(ev[:12],6))
print("index (#neg) =",np.sum(ev< -1e-6)," #|ev|<1e-3 =",np.sum(np.abs(ev)<1e-3))
# G action on grid: index maps
def idx(z):
    zz=np.mod(z.real,1)+1j*np.mod(z.imag,1)
    a=np.rint(zz.real*N-s).astype(int)%N; b=np.rint(zz.imag*N-s).astype(int)%N
    return a*N+b
Zf=Z.ravel()
maps=[(lambda z: 1-np.conj(z),1),(lambda z: np.conj(z)+1j,1),(lambda z: 1j*np.conj(z),-1)]
perms=[(idx(m(Zf)),c) for m,c in maps]
for p,c in perms: assert len(set(p))==N*N
# check H commutes with permutations
for p,c in perms:
    Pm=np.eye(N*N)[p]; print("||P H - H P|| =",np.linalg.norm(Pm@H-H@Pm))
# group closure: generate all 8 permutations with chars
group={tuple(range(N*N)):1}
fr=[(np.arange(N*N),1)]
while fr:
    new=[]
    for q,cq in fr:
        for p,c in perms:
            r=q[p]; key=tuple(r)
            if key not in group: group[key]=cq*c; new.append((r,cq*c))
    fr=new
print("group size on grid:",len(group))
def proj(u):
    out=np.zeros_like(u)
    for key,c in group.items(): out+=c*u[np.array(key)]
    return out/len(group)
kern=U[:,np.abs(ev)<1e-3]
print("norm of G-equivariant projection of kernel basis vectors:",[round(np.linalg.norm(proj(kern[:,i])),6) for i in range(kern.shape[1])])
# equivariant spectrum
B=np.stack([proj(U[:,i]) for i in range(60)],1)
Q,R=np.linalg.qr(B); keep=np.abs(np.diag(R))>1e-6
# build full equivariant basis via projecting identity columns is costly; instead restrict H to range of projection
Pfull=np.zeros((N*N,N*N))
for key,c in group.items(): Pfull[np.arange(N*N),np.array(key)]+=c
Pfull/=len(group)
w,Vv=np.linalg.eigh((Pfull+Pfull.T)/2); basis=Vv[:,w>0.5]
He=basis.T@H@basis; eve=np.linalg.eigvalsh(He)
print("dim equivariant subspace:",basis.shape[1]," lowest equivariant eigenvalues:",np.round(eve[:6],5))


==> anc/scripts/costa_numerics.py <==
"""Numerics of the Costa surface with a free-boundary hole, without graphics (NumPy and SciPy only).

- Weierstrass data of the Costa surface through Jacobi elliptic functions (square torus, saddle at omega = (1+i)/2).
- position(z): x(z) = Re int_omega^z Phi by Gauss-Legendre quadrature on the straight segment from omega.
- level_heights(s, phi): heights of the points of M on the sphere |x| = s at given azimuths, found by Newton's method in z
  (no interpolation).
- Collar: the free-boundary collar near the hole, written by heights on the spheres |x| = s (cosine modes n = 2 mod 4,
  Chebyshev in s), solved by Newton's method; dense_check() evaluates the mean curvature and the boundary angle of the
  spectral solution BETWEEN the collocation nodes.
Used by costa_paper_figures.py, visualize_exterior_fbms.py and costa_web_export.py.
"""
import numpy as np
from numpy.polynomial import chebyshev as ch
from scipy.special import ellipj, ellipk

trapezoid = getattr(np, "trapezoid", None) or np.trapz   # NumPy < 2 compatibility

M_PAR = 0.5
K_HALF = ellipk(M_PAR)
E1 = 2 * K_HALF ** 2
S0 = np.sqrt(2 * E1)
A = 2 * np.sqrt(2 * np.pi) * E1
KAPPA = A / (2 * np.pi ** 2)
W0 = 0.5 + 0.5j


def jac(u):
    """sn, cn, dn of a complex argument with parameter 1/2 (addition formulas)."""
    x, y = np.real(u), np.imag(u)
    s, c, d, _ = ellipj(x, M_PAR)
    s1, c1, d1, _ = ellipj(y, 1 - M_PAR)
    de = c1 ** 2 + M_PAR * s ** 2 * s1 ** 2
    return ((s * d1 + 1j * c * d * s1 * c1) / de, (c * c1 - 1j * s * d * s1 * d1) / de,
            (d * c1 * d1 - 1j * M_PAR * s * c * s1) / de)


def wp_pair(z):
    sn, cn, dn = jac(S0 * np.asarray(z, complex))
    return -E1 + 2 * E1 / sn ** 2, -2 * (2 * E1) ** 1.5 * cn * dn / sn ** 3


def Phi(z):
    """Weierstrass 1-form Phi(z)/dz = (1/2(wp - a^2 wp/wp'^2), i/2(wp + a^2 wp/wp'^2), a wp/wp')."""
    z = np.asarray(z, complex)
    P, Pp = wp_pair(z)
    near = np.abs(z - W0) < 1e-9
    Pps = np.where(near, 1.0, Pp)
    R = np.where(near, -1 / (4 * E1 ** 2), P / Pps ** 2)
    return np.stack([0.5 * (P - A ** 2 * R), 0.5j * (P + A ** 2 * R), np.where(near, 0, A * P / Pps)])


def normal(z):
    g = A / wp_pair(z)[1]
    a = np.abs(g) ** 2
    return np.stack([2 * g.real, 2 * g.imag, a - 1]) / (a + 1)


_GX, _GW = np.polynomial.legendre.leggauss(40)


def position(z, nsub=6):
    """x(z) = Re int_omega^z Phi along the straight segment; z is an array inside the fundamental square."""
    z = np.atleast_1d(np.asarray(z, complex))
    out = np.zeros((3, z.size), complex)
    dz = z - W0
    for k in range(nsub):
        t = (k + 0.5 * (_GX + 1)) / nsub                     # nodes on [k/nsub, (k+1)/nsub]
        F = Phi(W0 + np.outer(dz, t))                         # (3, N, 40)
        out += (F * _GW).sum(-1) * dz / (2 * nsub)
    return np.real(out)


def level_points(s, phi, tol=1e-12, maxit=200, z0=None):
    """Points of M with |x| = s and azimuth phi (arrays of the same shape), by damped Newton's method in z = u + iv.
    The default initial guess comes from the expansion at the saddle and is good for s <= 0.8; for larger s use
    level_points_continued."""
    s = np.asarray(s, float).ravel()
    phi = np.asarray(phi, float).ravel()
    if z0 is None:
        q0 = np.sqrt(np.maximum(s ** 2 - (KAPPA / 2 * s ** 2 * np.cos(2 * phi)) ** 2, 0.25 * s ** 2))
        z = W0 + q0 / np.pi * np.exp(1j * phi)
    else:
        z = np.asarray(z0, complex).ravel().copy()
    for _ in range(maxit):
        x = position(z)
        F = Phi(z)
        xu, xv = np.real(F), -np.imag(F)                      # dx/du, dx/dv
        r2 = x[0] ** 2 + x[1] ** 2
        f1 = (x ** 2).sum(0) - s ** 2
        f2 = np.angle(np.exp(1j * (np.arctan2(x[1], x[0]) - phi)))
        a11, a12 = 2 * (x * xu).sum(0), 2 * (x * xv).sum(0)
        a21 = (x[0] * xu[1] - x[1] * xu[0]) / r2
        a22 = (x[0] * xv[1] - x[1] * xv[0]) / r2
        det = a11 * a22 - a12 * a21
        step = (a22 * f1 - a12 * f2) / det + 1j * (-a21 * f1 + a11 * f2) / det
        big = np.abs(step) > 0.02                             # damped Newton: at most 0.02 in z per step
        step[big] *= 0.02 / np.abs(step[big])
        z = z - step
        if max(np.max(np.abs(f1)), np.max(np.abs(f2))) < tol:
            break
    return position(z), z


def level_points_continued(s_values, phi, s_start=0.3, steps=40):
    """Level points for the radii s_values (1-d) and azimuths phi (1-d), by continuation in s from s_start.
    Returns positions of shape (3, len(s_values), len(phi))."""
    phi = np.asarray(phi, float)
    targets = np.sort(np.unique(np.concatenate([np.linspace(s_start, max(s_values), steps), np.asarray(s_values, float)])))
    z = None
    out = {}
    for sv in targets:
        x, z = level_points(np.full(phi.size, sv), phi, z0=z)
        out[round(float(sv), 14)] = x
    return np.stack([out[round(float(v), 14)] for v in s_values], 1)


def level_heights(s, phi):
    x, _ = level_points(s, phi)
    return x[2].reshape(np.shape(s))


# ---------------------------------------------------------------- the free-boundary collar
def _cheb(N):
    x = np.cos(np.pi * np.arange(N + 1) / N)
    c = np.hstack([2, np.ones(N - 1), 2]) * (-1) ** np.arange(N + 1)
    dX = np.subtract.outer(x, x)
    D = np.outer(c, 1 / c) / (dX + np.eye(N + 1))
    return D - np.diag(D.sum(1)), x


def surface_terms(S, Phi_, h, hs, hp, hss, hpp, hsp):
    """Mean curvature (sum of principal curvatures, up to sign) and <n, X>/|X| of X = (q cos phi, q sin phi, h),
    q = sqrt(s^2 - h^2), from h and its derivatives in (s, phi)."""
    q = np.sqrt(S ** 2 - h ** 2)
    qs, qp = (S - h * hs) / q, -h * hp / q
    qss = (1 - hs ** 2 - h * hss) / q - (S - h * hs) * qs / q ** 2
    qpp = (-hp ** 2 - h * hpp) / q - (-h * hp) * qp / q ** 2
    qsp = (-hp * hs - h * hsp) / q - (S - h * hs) * qp / q ** 2
    c, si = np.cos(Phi_), np.sin(Phi_)
    Xs = np.stack([qs * c, qs * si, hs])
    Xp = np.stack([qp * c - q * si, qp * si + q * c, hp])
    Xss = np.stack([qss * c, qss * si, hss])
    Xpp = np.stack([qpp * c - 2 * qp * si - q * c, qpp * si + 2 * qp * c - q * si, hpp])
    Xsp = np.stack([qsp * c - qs * si, qsp * si + qs * c, hsp])
    Nn = np.cross(Xs, Xp, axis=0)
    E, F, G = (Xs * Xs).sum(0), (Xs * Xp).sum(0), (Xp * Xp).sum(0)
    L, M, NN = (Xss * Nn).sum(0), (Xsp * Nn).sum(0), (Xpp * Nn).sum(0)
    H = (E * NN - 2 * F * M + G * L) / (E * G - F ** 2) ** 1.5
    X = np.stack([q * c, q * si, h])
    orth = (X * Nn).sum(0) / np.sqrt((Nn * Nn).sum(0)) / S
    return H, orth


class Collar:
    """Free-boundary collar eps <= |x| <= S1 near the saddle, h = sum_{n = 2 mod 4} h_n(s) cos(n phi).

    Equations: H = 0 at the interior collocation nodes; <n, X> = 0 at s = eps (orthogonality to the sphere);
    d_s(h - h_Costa)_n = -(n/s)(h - h_Costa)_n at s = S1 (decaying harmonic of the flat model). With null_test=True
    the Costa heights are imposed at s = eps instead of orthogonality.
    """

    def __init__(self, eps, S1=0.8, Ns=44, Nph=18, null_test=False, m=2, heights=None, even_modes=False):
        """m: order of the rotational part of the symmetry (modes cos((2j+1) m phi)); m = 2 for the Costa surface.
        heights(s, phi): heights of the level points of the surface (default: the Costa surface).
        even_modes=True: use the modes cos(2 j phi), j = 0..Nph-1, on 0 < phi < pi/2 instead (a point with the two
        mirror symmetries phi -> -phi and phi -> pi - phi, e.g. a waist point of the catenoid). The mode n = 0 then
        has the Neumann condition at S1, so its correction tends to a constant normal offset b_S1[0]."""
        heights = level_heights if heights is None else heights
        self.heights, self.m = heights, m
        self.eps, self.S1, self.Ns, self.Nph = eps, S1, Ns, Nph
        D, x = _cheb(Ns)
        self.x = x
        s = eps + (S1 - eps) * (x + 1) / 2                 # s[0] = S1, s[-1] = eps
        Ds = D * 2 / (S1 - eps)
        Dss = Ds @ Ds
        if even_modes:
            ns = 2 * np.arange(Nph)
            phis = (np.arange(Nph) + 0.5) * (np.pi / 2) / Nph
        else:
            ns = m * (2 * np.arange(Nph) + 1)
            phis = (np.arange(Nph) + 0.5) * (np.pi / (2 * m)) / Nph
        Bm = np.cos(np.outer(phis, ns))
        Binv = np.linalg.inv(Bm)
        Dph = (-np.sin(np.outer(phis, ns)) * ns) @ Binv
        Dphph = (-np.cos(np.outer(phis, ns)) * ns ** 2) @ Binv
        SS, PP = np.meshgrid(s, phis, indexing="ij")
        hc = heights(SS, PP)                                # exact heights of the surface at the nodes
        hc_s1 = (Ds @ hc)[0]
        self.s, self.ns, self.phis, self.Binv = s, ns, phis, Binv

        def geom(h):
            return surface_terms(s[:, None], phis[None, :], h, Ds @ h, h @ Dph.T, Dss @ h, h @ Dphph.T, Ds @ (h @ Dph.T))

        def resid(hv):
            h = hv.reshape(Ns + 1, Nph)
            H, orth = geom(h)
            r = H.copy()
            r[0] = Binv @ ((Ds @ h)[0] - hc_s1) + (ns / S1) * (Binv @ (h[0] - hc[0]))
            r[-1] = h[-1] - hc[-1] if null_test else orth[-1]
            return r.ravel()

        hv = hc.ravel().copy()
        self.angle_before_deg = float(np.degrees(np.arcsin(np.max(np.abs(geom(hc)[1][-1])))))
        self.newton_history = []
        for _ in range(30):
            r = resid(hv)
            self.newton_history.append(float(np.max(np.abs(r))))
            hist = self.newton_history
            if hist[-1] < 1e-12 or (len(hist) > 2 and hist[-1] < 1e-8 and hist[-1] > 0.3 * hist[-2]):
                break                                         # converged to round-off
            J = np.empty((r.size, hv.size))
            for k in range(hv.size):
                e = np.zeros_like(hv)
                e[k] = 1e-7
                J[:, k] = (resid(hv + e) - resid(hv - e)) / 2e-7
            hv = hv - np.linalg.solve(J, r)
        self.residual = float(np.max(np.abs(resid(hv))))
        h = hv.reshape(Ns + 1, Nph)
        self.h_nodes, self.hc_nodes = h, hc
        self.C_h = ch.chebfit(x, h @ Binv.T, Ns)             # Chebyshev coefficients of the modal amplitudes, (Ns+1, Nph)
        self.C_c = ch.chebfit(x, hc @ Binv.T, Ns)
        self.b_S1 = Binv @ (h[0] - hc[0])                     # modal correction at S1 (tail amplitudes)
        self.max_correction = float(np.max(np.abs(h - hc)))

    # ---------------- evaluation of the spectral surfaces
    def _xs(self, s):
        return 2 * (np.asarray(s, float) - self.eps) / (self.S1 - self.eps) - 1

    def _eval(self, C, s, phi, ds=0, dp=0):
        """d^ds/ds^ds d^dp/dphi^dp of sum_n a_n(s) cos(n phi) at points (s, phi) (1-d arrays)."""
        Cd = C
        for _ in range(ds):
            Cd = ch.chebder(Cd) * 2 / (self.S1 - self.eps)
        amp = ch.chebval(self._xs(s), Cd)                     # (Nph, N)
        ang = np.outer(self.ns, phi)
        trig = [np.cos(ang), -np.sin(ang), -np.cos(ang), np.sin(ang)][dp % 4] * self.ns[:, None] ** dp
        return (amp * trig).sum(0)

    def height(self, s, phi):
        """Height of the computed collar (s within [eps, S1])."""
        return self._eval(self.C_h, s, phi)

    def tail(self, s, phi):
        """Correction continued beyond S1 by the decaying flat harmonics b_n (S1/s)^n cos(n phi)."""
        r = (self.S1 / np.maximum(np.asarray(s, float), self.S1))[None, :]
        return (self.b_S1[:, None] * r ** self.ns[:, None] * np.cos(np.outer(self.ns, phi))).sum(0)

    def geometry(self, C, s, phi):
        """Mean curvature and <n, X>/|X| of the spectral surface with coefficients C at (s, phi)."""
        e = lambda a, b: self._eval(C, s, phi, a, b)
        return surface_terms(s, phi, e(0, 0), e(1, 0), e(0, 1), e(2, 0), e(0, 2), e(1, 1))

    def dense_check(self, n_s=161, n_phi=181):
        """max |H| and max |<n,X>|/|X| of the collar and of the spectral representation of the exact Costa data,
        on a dense grid of (s, phi) in [eps, S1] x [0, pi/4] (between the collocation nodes)."""
        S, P = np.meshgrid(np.linspace(self.eps, self.S1, n_s), np.linspace(0, np.pi / (2 * self.m), n_phi), indexing="ij")
        s, p = S.ravel(), P.ravel()
        H, _ = self.geometry(self.C_h, s, p)
        Hc, _ = self.geometry(self.C_c, s, p)
        pb = np.linspace(0, 2 * np.pi, 2001)
        _, orth = self.geometry(self.C_h, np.full(pb.size, self.eps), pb)
        inner = (s > self.eps + 0.05 * (self.S1 - self.eps)) & (s < self.S1 - 0.05 * (self.S1 - self.eps))
        return dict(max_H=float(np.max(np.abs(H))), max_H_inner=float(np.max(np.abs(H[inner]))),
                    max_H_costa_repr=float(np.max(np.abs(Hc))), max_orth=float(np.max(np.abs(orth))),
                    angle_after_deg=float(np.degrees(np.arcsin(np.max(np.abs(orth))))))

    def seam(self, n_phi=721):
        """Jump between the collar and (Costa + tail) at s = S1, measured with exact Costa heights."""
        p = np.linspace(0, 2 * np.pi, n_phi)
        s = np.full(p.size, self.S1)
        inside = self.height(s, p)
        outside = self.heights(s, p) + self.tail(s, p)
        return float(np.max(np.abs(inside - outside)))


def tail_curvature(collar, b=0.92, Ns=20, Nph=60):
    """Mean curvature added by the tail: H(Costa + tail) - H(Costa) on [S1, b], both evaluated from the same spectral
    representation of the exact Costa heights (so its own error cancels to first order). Returns max |dH| at s = S1, at the
    middle and at s = b, and max |H| of the Costa representation itself (a resolution check)."""
    a = collar.S1
    x = np.cos(np.pi * np.arange(Ns + 1) / Ns)
    s_n = a + (b - a) * (x + 1) / 2
    ns = 2 + 4 * np.arange(Nph)
    phis = (np.arange(Nph) + 0.5) * (np.pi / 4) / Nph
    Binv = np.linalg.inv(np.cos(np.outer(phis, ns)))
    Cf = ch.chebfit(x, level_points_continued(s_n, phis)[2] @ Binv.T, Ns)
    S, P = np.meshgrid(np.linspace(a, b, 81), np.linspace(0, np.pi / 4, 91), indexing="ij")
    s, p = S.ravel(), P.ravel()

    def costa(ds, dp):
        Cd = Cf
        for _ in range(ds):
            Cd = ch.chebder(Cd) * 2 / (b - a)
        ang = np.outer(ns, p)
        trig = [np.cos(ang), -np.sin(ang), -np.cos(ang), np.sin(ang)][dp % 4] * ns[:, None] ** dp
        return (ch.chebval(2 * (s - a) / (b - a) - 1, Cd) * trig).sum(0)

    def tail(ds, dp):
        r = (a / s)[None, :]
        n = collar.ns[:, None]
        rad = [r ** n, -n * r ** n / s, n * (n + 1) * r ** n / s ** 2][ds]
        ang = np.outer(collar.ns, p)
        trig = [np.cos(ang), -np.sin(ang), -np.cos(ang), np.sin(ang)][dp % 4] * n ** dp
        return (collar.b_S1[:, None] * rad * trig).sum(0)

    order = [(0, 0), (1, 0), (0, 1), (2, 0), (0, 2), (1, 1)]
    base = [costa(*o) for o in order]
    H0 = surface_terms(s, p, *base)[0]
    H1 = surface_terms(s, p, *[u + tail(*o) for u, o in zip(base, order)])[0]
    d = np.abs(H1 - H0).reshape(S.shape)
    return dict(at_S1=float(d[0].max()), at_mid=float(d[40].max()), at_b=float(d[-1].max()), b=b,
                costa_repr_max_H=float(np.max(np.abs(H0))))


# ---------------------------------------------------------------- Costa-Hoffman-Meeks surfaces M_k
class CHM:
    """The Costa-Hoffman-Meeks surface of genus k: w^m = z^(m-1)(z^2-1), m = k+1, g = c/w, dh = dz/(z^2-1).

    The compact surface is the union of two disks, both covering the z-sphere m times:
    the t-disk |t| <= 1 around the central point p0 (z = -t^m, w = -t^(m-1)(1-t^(2m))^(1/m)), and
    the s-disk |s| <= 1 around the planar end (z = s^-m, w = s^-(m+1)(1-s^(2m))^(1/m)).
    Their boundary circles lie over |z| = 1 and contain the catenoidal ends at t^(2m) = 1, s^(2m) = 1."""

    def __init__(self, k):
        import mpmath as mp
        self.k, self.m = k, k + 1
        m = self.m
        A = mp.quad(lambda t: (t / (1 - t ** 2)) ** (mp.mpf(k) / m), [0, 0.5, 1])
        B = mp.quad(lambda t: 1 / (t ** k * (1 - t ** 2)) ** (mp.mpf(1) / m), [0, 0.5, 1])
        self.c = float(mp.sqrt(2 * A / B))
        self.ell = m * self.c / 2
        self.a = self.ell ** (-m)

    def Phi_t(self, t):
        m, c = self.m, self.c
        q = 1 - t ** (2 * m)
        Ap = m * c * q ** (-1 - 1 / m)                        # Phi1 + i Phi2
        Bm = -(m / c) * t ** (2 * m - 2) * q ** (-1 + 1 / m)   # Phi1 - i Phi2
        return np.stack([(Ap + Bm) / 2, (Ap - Bm) / 2j, m * t ** (m - 1) / q])

    def Phi_s(self, s):
        m, c = self.m, self.c
        q = 1 - s ** (2 * m)
        v = q ** (1 / m)
        Ap = m * c * s ** (2 * m) / (v * q)
        Bm = -(m / c) * v / (s ** 2 * q)
        return np.stack([(Ap + Bm) / 2, (Ap - Bm) / 2j, -m * s ** (m - 1) / q])

    def zw_t(self, t):
        m = self.m
        return -t ** m, -t ** (m - 1) * (1 - t ** (2 * m)) ** (1 / m)

    def zw_s(self, s):
        m = self.m
        return s ** (-m), s ** (-(m + 1)) * (1 - s ** (2 * m)) ** (1 / m)

    def position_t(self, t, nsub=6):
        t = np.atleast_1d(np.asarray(t, complex))
        out = np.zeros((3, t.size), complex)
        for j in range(nsub):
            u = (j + 0.5 * (_GX + 1)) / nsub
            out += (self.Phi_t(np.outer(t, u)) * _GW).sum(-1) * t / (2 * nsub)
        return np.real(out)

    def level_points(self, s, phi, tol=1e-12, maxit=200, t0=None):
        """Points with |x| = s and azimuth phi in the t-disk, by damped Newton's method in t."""
        s = np.asarray(s, float).ravel()
        phi = np.asarray(phi, float).ravel()
        t = (s / self.ell * np.exp(1j * phi)).astype(complex) if t0 is None else np.asarray(t0, complex).ravel().copy()
        for _ in range(maxit):
            x = self.position_t(t)
            F = self.Phi_t(t)
            xu, xv = np.real(F), -np.imag(F)
            r2 = x[0] ** 2 + x[1] ** 2
            f1 = (x ** 2).sum(0) - s ** 2
            f2 = np.angle(np.exp(1j * (np.arctan2(x[1], x[0]) - phi)))
            a11, a12 = 2 * (x * xu).sum(0), 2 * (x * xv).sum(0)
            a21 = (x[0] * xu[1] - x[1] * xu[0]) / r2
            a22 = (x[0] * xv[1] - x[1] * xv[0]) / r2
            det = a11 * a22 - a12 * a21
            step = (a22 * f1 - a12 * f2) / det + 1j * (-a21 * f1 + a11 * f2) / det
            big = np.abs(step) > 0.02
            step[big] *= 0.02 / np.abs(step[big])
            t = t - step
            if max(np.max(np.abs(f1)), np.max(np.abs(f2))) < tol:
                break
        return self.position_t(t), t

    def level_heights(self, s, phi):
        x, _ = self.level_points(s, phi)
        return x[2].reshape(np.shape(s))

    def grids(self, nr=700, nper=120, r_in=1e-3, p=4):
        """Positions on polar grids of the t-disk and of the s-disk, (3, nr, nth) each, nth = 2m*nper + 1.
        The grids cluster (with power p) towards |t| = 1, |s| = 1 and towards the angles j pi/m of the catenoidal ends,
        so that the ends are resolved; near-singular points have huge coordinates and must be cut away by the caller."""
        m = self.m
        u = np.linspace(0, 1, nper + 1)[:-1]
        sig = u ** p / (u ** p + (1 - u) ** p)
        th = np.concatenate([(j + sig) * np.pi / m for j in range(2 * m)] + [np.array([2 * np.pi])])
        ur = np.linspace(0, 1, nr)
        rt = (1 - (1 - ur) ** p) * (1 - 1e-12)
        nth = th.size

        def cum(F, r):
            return np.concatenate([np.zeros((3, 1)), np.cumsum((F[:, 1:] + F[:, :-1]) * np.diff(r) / 2, axis=1)], axis=1)

        Xt = np.zeros((3, nr, nth))
        for j, a in enumerate(th):
            d = np.exp(1j * a)
            Xt[:, :, j] = np.real(cum(self.Phi_t(rt * d) * d, rt))
        # match the two disks at a boundary point t_b = e^{i pi/(2m)} (half way between two catenoidal ends)
        tb = np.exp(1j * np.pi / (2 * m))
        zb, wb = self.zw_t(np.array([tb]))
        cands = (-1j) ** (-1 / m) * np.exp(2j * np.pi * np.arange(m) / m)
        err = [abs(self.zw_s(np.array([c]))[0][0] - zb[0]) + abs(self.zw_s(np.array([c]))[1][0] - wb[0]) for c in cands]
        sb = cands[int(np.argmin(err))]
        xb = self.position_t(np.array([tb]), nsub=40)[:, 0]
        a0 = np.angle(sb)
        rs = 1 - (1 - r_in) * (1 - (1 - ur) ** p) - 1e-12             # from |s| ~ 1 (clustered) down to r_in
        i05 = int(np.argmin(np.abs(rs - 0.5)))
        rmid = rs[i05]
        rr = np.linspace(1, rmid, 4001)
        x05 = xb + np.real(trapezoid(self.Phi_s(rr * sb) * sb, rr, axis=1))
        Xs = np.zeros((3, nr, nth))
        for j, a in enumerate(th):
            aa = np.linspace(a0, a0 + np.angle(np.exp(1j * (a - a0))), 2001)
            xa = x05 + np.real(trapezoid(self.Phi_s(rmid * np.exp(1j * aa)) * rmid * 1j * np.exp(1j * aa), aa, axis=1))
            d = np.exp(1j * a)
            c = cum(self.Phi_s(rs * d) * d, rs)
            Xs[:, :, j] = np.real(c - c[:, [i05]]) + xa[:, None]
        self.match_error = float(abs(err[int(np.argmin(err))]))
        self.T_grid = np.outer(rt, np.exp(1j * th))
        self.S_grid = np.outer(rs, np.exp(1j * th))
        return Xt, Xs

    def end_patch(self, sign, rho0=0.5, rho_min=1e-3, nr=500, nth=721):
        """Polar grid in the end coordinate zeta around the catenoidal end z = sign (z - sign = zeta^m), |zeta| <= rho0.
        Positions (3, nr, nth), anchored at a point of the t-disk; the patch covers {|z - sign| < rho0^m} on all sheets."""
        m, c = self.m, self.c
        # continuous branch: w = zeta * F(zeta^m), F(nu) = F0 * ((1 + sign nu)^(m-1) (1 + nu/(2 sign)))^(1/m)
        F0 = (complex(sign) ** (m - 1) * 2 * sign) ** (1 / m)

        def F(nu):
            return F0 * ((1 + sign * nu) ** (m - 1) * (1 + nu / (2 * sign))) ** (1 / m)

        def Phi_zeta(zt):
            nu = zt ** m
            Fv = F(nu)
            den = 2 * sign + nu                                  # z^2 - 1 = zeta^m (2 sign + zeta^m)
            Ap = -c * m / (zt ** 2 * Fv * den)                  # -g dh
            Bm = (m / c) * Fv / den                              # dh / g
            return np.stack([(Ap + Bm) / 2, (Ap - Bm) / 2j, m / (zt * den)])

        # anchor: zeta_ref with z = sign (1 - rho0^m), inside the t-disk
        zr = rho0 * (np.exp(1j * np.pi / m) if sign > 0 else 1.0)
        z_ref = sign + zr ** m
        w_ref = zr * F(zr ** m)
        roots = (-z_ref) ** (1 / m) * np.exp(2j * np.pi * np.arange(m) / m)
        errs = [abs(self.zw_t(np.array([t]))[1][0] - w_ref) for t in roots]
        t_ref = roots[int(np.argmin(errs))]
        x_ref = self.position_t(np.array([t_ref]), nsub=40)[:, 0]
        a_ref = np.angle(zr)
        th = np.linspace(0, 2 * np.pi, nth)
        rs = np.geomspace(rho0, rho_min, nr)
        X = np.zeros((3, nr, nth))
        for j, a in enumerate(th):
            aa = np.linspace(a_ref, a_ref + np.angle(np.exp(1j * (a - a_ref))), 1501)
            xa = x_ref + np.real(trapezoid(Phi_zeta(rho0 * np.exp(1j * aa)) * rho0 * 1j * np.exp(1j * aa), aa, axis=1))
            d = np.exp(1j * a)
            Fr = Phi_zeta(rs * d) * d
            X[:, :, j] = np.real(np.concatenate([np.zeros((3, 1)), np.cumsum((Fr[:, 1:] + Fr[:, :-1]) * np.diff(rs) / 2,
                                                                             axis=1)], axis=1)) + xa[:, None]
        self.end_anchor_error = float(min(errs))
        return X

    def in_end_patches(self, z, rho):
        """True where |z - 1| < rho^m or |z + 1| < rho^m."""
        return (np.abs(z - 1) < rho ** self.m) | (np.abs(z + 1) < rho ** self.m)


==> anc/scripts/costa_paper_figures.py <==
"""Figures and numbers for paper_costa.tex (the Costa surface with a free-boundary hole).

Run with the PyVista environment of visualize_exterior_fbms.py:
    vizenv/bin/python scripts/costa_paper_figures.py [names...]
Output: figures/costa/*.png and figures/costa/costa_numbers.txt. The pictures of the surface with the hole
(costa_hole*.png, costa_boundary.png) are made by visualize_exterior_fbms.py and live in figures/exterior_fbms/.
"""
import os
import sys
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import visualize_exterior_fbms as V          # noqa: E402  (rendering helpers, Costa grid)
import costa_numerics as CN                  # noqa: E402  (Costa data via sn, exact level points, the collar)
import costa_theta_core as TC                # noqa: E402  (independent theta-series implementation)
import pyvista as pv                          # noqa: E402
import matplotlib                             # noqa: E402
import matplotlib.ticker                      # noqa: E402
matplotlib.use("Agg")
import matplotlib.pyplot as plt               # noqa: E402

ROOT = os.path.dirname(HERE)
OUT = os.path.join(ROOT, "figures", "costa")
os.makedirs(OUT, exist_ok=True)
NUM = os.path.join(OUT, "costa_numbers.txt")
A = CN.A
E1 = CN.E1
KAPPA = CN.KAPPA
W0 = CN.W0
RES = dict(Ns=64, Nph=28)
plt.rcParams.update({"font.size": 9, "axes.titlesize": 9, "legend.fontsize": 8})


def log(*a):
    s = " ".join(str(x) for x in a)
    print(s)
    with open(NUM, "a") as f:
        f.write(s + "\n")


# ---------------------------------------------------------------- Costa data (sn implementation)
wp_pair = CN.wp_pair
normal = CN.normal


def rays(nr=3000, nth=1441):
    """X(z) along rays from the saddle omega to the boundary of the unit square; returns X (3,nr,nth) and z (nr,nth)."""
    th = np.linspace(0, 2 * np.pi, nth)
    s = np.linspace(0, 1, nr)
    X = np.zeros((3, nr, nth))
    Z = np.zeros((nr, nth), complex)
    for j, t in enumerate(th):
        d = np.exp(1j * t)
        c = [0.5 / abs(f) for f in (np.cos(t), np.sin(t)) if abs(f) > 1e-12]
        r = s * min(c) * 0.999
        z = W0 + r * d
        F = CN.Phi(z) * d
        dr = r[1] - r[0]
        X[:, :, j] = np.real(np.concatenate([np.zeros((3, 1)), np.cumsum((F[:, 1:] + F[:, :-1]) * dr / 2, axis=1)], axis=1))
        Z[:, j] = z
    return X, Z


def circle_data(X, Z, rho):
    """Points of M on |x| = rho (one per ray), their z, azimuth and the defect <n, x/|x|>."""
    R = np.sqrt((X ** 2).sum(0))
    P, Zc = [], []
    for j in range(R.shape[1] - 1):
        i = np.searchsorted(R[:, j], rho)
        f = (rho - R[i - 1, j]) / (R[i, j] - R[i - 1, j])
        P.append(X[:, i - 1, j] * (1 - f) + X[:, i, j] * f)
        Zc.append(Z[i - 1, j] * (1 - f) + Z[i, j] * f)
    P, Zc = np.array(P).T, np.array(Zc)
    phi = np.arctan2(P[1], P[0])
    defect = (normal(Zc) * P).sum(0) / np.sqrt((P ** 2).sum(0))
    o = np.argsort(phi)
    return phi[o], defect[o], P[:, o]


def fourier(phi, f, nmax=40):
    grid = np.linspace(-np.pi, np.pi, 2048, endpoint=False)
    c = np.fft.rfft(np.interp(grid, phi, f, period=2 * np.pi)) / len(grid) * 2
    return np.abs(c[:nmax + 1])


# ---------------------------------------------------------------- 1. checks and the boundary defect
def numbers_and_defect():
    import mpmath as mp
    mp.mp.dps = 30
    Km = mp.ellipk(mp.mpf(1) / 2)
    e1 = 2 * Km ** 2
    s0 = mp.sqrt(2 * e1)

    def wpm(z):
        return -e1 + 2 * e1 / mp.ellipfun("sn", s0 * z, m=mp.mpf(1) / 2) ** 2

    def wppm(z):
        sn, cn, dn = [mp.ellipfun(f, s0 * z, m=mp.mpf(1) / 2) for f in ("sn", "cn", "dn")]
        return -2 * (2 * e1) ** mp.mpf(1.5) * cn * dn / sn ** 3
    I1 = mp.quad(lambda t: wpm(mp.mpc(t, 0.25)), [0, 0.5, 1])
    I2 = mp.quad(lambda t: wpm(mp.mpc(t, 0.25)) / wppm(mp.mpc(t, 0.25)) ** 2, [0, 0.5, 1])
    log("period condition: a^2 from the horizontal period =", mp.nstr(mp.re(mp.conj(I1) / I2), 15),
        "; 8 pi e1^2 =", mp.nstr(8 * mp.pi * e1 ** 2, 15))
    log("e1 = %.12f, a = %.12f, kappa = a/(2 pi^2) = %.12f, kappa/2 = %.6f" % (E1, A, KAPPA, KAPPA / 2))
    rng = np.random.default_rng(5)
    dx = dn = 0.0
    for _ in range(30):
        z = complex(rng.uniform(0.1, 0.9), rng.uniform(0.1, 0.9))
        t = np.linspace(0, 1, 40001)
        xs = np.real(CN.trapezoid(CN.Phi(W0 + t * (z - W0)) * (z - W0), t, axis=1))
        dx = max(dx, np.max(np.abs(xs - TC.X(z))))
        dn = max(dn, np.max(np.abs(normal(np.array([z]))[:, 0] - TC.normal(z))))
    log("sn versus theta implementation: |e1 - e1'| = %.1e; at 30 random points max |x - x'| = %.1e, max |n - n'| = %.1e"
        % (abs(E1 - TC.e1), dx, dn))
    X, Z = rays()
    R = np.sqrt((X ** 2).sum(0))
    first = [np.argmax(np.diff(R[:, j]) <= 0) if np.any(np.diff(R[:, j]) <= 0) else R.shape[0] - 1 for j in range(R.shape[1])]
    dec = [j for j in range(R.shape[1]) if np.any(np.diff(R[:, j]) <= 0)]
    log("rays from omega to the boundary of the fundamental square: %d of %d have a non-increasing step" % (len(dec), R.shape[1]))
    log("|x| increases along every ray from omega up to |x| = %.6f (minimum over rays of |x| where it stops increasing or "
        "where the ray meets the boundary of the square)" % min(R[first[j], j] for j in range(R.shape[1])))
    log("minimum of |x| over the remaining parts of all rays: %.6f" % min(np.nanmin(np.where(np.isfinite(R[first[j]:, j]), R[first[j]:, j], np.inf))
                                                                        for j in range(R.shape[1])))
    rows = []
    fig, ax = plt.subplots(1, 2, figsize=(9.6, 3.4))
    for rho, col in [(0.05, "#1b9e77"), (0.3, "#d95f02"), (0.6, "#7570b3"), (1.0, "#e7298a")]:
        phi, d, _ = circle_data(X, Z, rho)
        c = fourier(phi, d)
        rows.append((rho, np.max(np.abs(d)) / rho, c[2] / rho, c[6] / rho, c[10] / rho, max(c[n] for n in range(41) if n % 4 != 2) / rho))
        ax[0].plot(np.degrees(phi), d / rho, color=col, lw=1.2, label=r"$\varepsilon=%g$" % rho)
        if rho in (0.3, 1.0):
            n = np.arange(41)
            m = n % 4 == 2
            ax[1].semilogy(n[m], np.maximum(c[m] / rho, 1e-17), "o", color=col, ms=4, label=r"$n\equiv2$ (4), $\varepsilon=%g$" % rho)
            ax[1].semilogy(n[~m], np.maximum(c[~m] / rho, 1e-17), "x", color=col, ms=3, alpha=0.6)
    ph = np.linspace(-180, 180, 400)
    ax[0].plot(ph, -KAPPA / 2 * np.cos(2 * np.radians(ph)), "k--", lw=1, label=r"$-\frac{\kappa}{2}\cos2\varphi$")
    ax[0].set_xlabel(r"azimuth $\varphi$ (degrees)")
    ax[0].set_ylabel(r"$\Theta_\varepsilon(0)/\varepsilon$")
    ax[0].set_xlim(-180, 180)
    ax[0].set_xticks(range(-180, 181, 90))
    ax[0].set_ylim(-1.0, 1.3)
    ax[0].legend(loc="upper center", ncol=5, fontsize=7, handlelength=1.5, columnspacing=1.0)
    ax[0].set_title("(a) boundary defect of the initial surface")
    ax[1].set_xlabel("Fourier mode $n$")
    ax[1].set_ylabel(r"$|c_n|/\varepsilon$")
    ax[1].set_ylim(1e-15, 5)
    ax[1].legend(loc="lower left", bbox_to_anchor=(0.02, 0.28))
    ax[1].set_title(r"(b) Fourier coefficients (dots: $n\equiv2$ mod 4, crosses: other $n$)")
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, "costa_defect.png"), dpi=220)
    plt.close(fig)
    log("defect table: eps, max|Theta|/eps, |c2|/eps, |c6|/eps, |c10|/eps, max other |c_n|/eps")
    for r in rows:
        log("  %.2f  %.4f  %.4f  %.2e  %.2e  %.1e" % r)
    return X, Z


# ---------------------------------------------------------------- 2. the torus picture
def torus_figure(X, Z):
    R = np.sqrt((X ** 2).sum(0))
    R = np.where(np.isfinite(R), R, 1e6)
    fig, ax = plt.subplots(figsize=(4.6, 4.6))
    cs = ax.contour(Z.real, Z.imag, R, levels=[0.25, 0.5, 1.0, 1.5, 2.5, 4, 8], colors="#4a6fa5", linewidths=0.7)
    ax.clabel(cs, fmt="%g", fontsize=6)
    ax.contour(Z.real, Z.imag, R, levels=[0.45], colors="crimson", linewidths=1.6)
    ax.contour(Z.real, Z.imag, R, levels=[1.8549], colors="#888888", linewidths=1.0, linestyles="--")
    ax.plot([0, 1, 1, 0, 0], [0, 0, 1, 1, 0], "k-", lw=1)
    ax.plot([0.5, 0.5], [0, 1], color="#2c7a3f", lw=1, ls=":")
    ax.plot([0, 1], [0.5, 0.5], color="#2c7a3f", lw=1, ls=":")
    ax.plot([0, 1], [0, 1], color="#e67e22", lw=1)
    ax.plot([0, 1], [1, 0], color="#e67e22", lw=1)
    for p in [(0, 0), (1, 0), (0, 1), (1, 1)]:
        ax.plot(*p, "s", color="k", ms=6, clip_on=False)
    for p in [(0.5, 0), (0.5, 1), (0, 0.5), (1, 0.5)]:
        ax.plot(*p, "o", color="#8e44ad", ms=6, clip_on=False)
    ax.plot(0.5, 0.5, "*", color="crimson", ms=10)
    ax.text(0.03, 0.03, "planar end $z=0$", fontsize=7)
    ax.text(0.52, 0.025, r"catenoidal end $z=\frac{1}{2}$", fontsize=7)
    ax.text(0.015, 0.53, r"catenoidal end $z=\frac{i}{2}$", fontsize=7)
    ax.text(0.53, 0.45, r"saddle $\omega$", fontsize=7, color="crimson")
    ax.set_aspect("equal")
    ax.set_xlim(-0.03, 1.03)
    ax.set_ylim(-0.03, 1.03)
    ax.set_xlabel(r"$\mathrm{Re}\,z$")
    ax.set_ylabel(r"$\mathrm{Im}\,z$")
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, "costa_torus.png"), dpi=220)
    plt.close(fig)
    print("wrote costa_torus.png")


# ---------------------------------------------------------------- 3. the Costa surface with its saddle and lines
def costa_full(Rcut=4.0):
    X = V.costa_polar()
    for q in X:
        q[~np.isfinite(q)] = 1e6
    full = V.grid_surface(X[0], X[1], X[2], clean=False)
    mesh = V.clip_radius(full, 0.0, Rcut).clean(tolerance=1e-9).compute_normals(consistent_normals=True, split_vertices=False,
                                                                                 auto_orient_normals=False, cell_normals=False)
    mesh.point_data["height"] = mesh.points[:, 2]
    p = pv.Plotter(off_screen=True, window_size=V.WIN)
    p.set_background("white")
    p.add_mesh(mesh, scalars="height", cmap="viridis", show_scalar_bar=False, smooth_shading=True, specular=0.4, specular_power=20)
    for d in [(1, 1, 0), (1, -1, 0)]:
        d = np.array(d) / np.sqrt(2)
        L = np.sqrt(Rcut ** 2 - 0.01)
        p.add_mesh(pv.Line(-L * d, L * d).tube(radius=0.03), color="#e67e22", smooth_shading=True)
    p.add_mesh(pv.Sphere(radius=0.09, center=(0, 0, 0)), color="crimson", smooth_shading=True)
    p.camera_position = [(9.5, -7.2, 4.3), (0, 0, -0.4), (0, 0, 1)]
    p.camera.zoom(0.88)
    p.enable_anti_aliasing("ssaa")
    p.screenshot(os.path.join(OUT, "costa_full.png"))
    p.close()
    print("wrote costa_full.png")


# ---------------------------------------------------------------- 4. the Jacobi operator on the torus
def spectrum_figure(N=40):
    s = 0.5
    j = np.arange(N)
    XX, YY = np.meshgrid((j + s) / N, (j + s) / N, indexing="ij")
    Zg = XX + 1j * YY
    P, Pp = TC.wp_both(Zg)
    Ppp = 6 * P ** 2 - 2 * TC.e1 ** 2
    Vp = 8 * TC.A ** 2 * np.abs(Ppp) ** 2 / (np.abs(Pp) ** 2 + TC.A ** 2) ** 2
    k = np.fft.fftfreq(N, 1.0 / N)
    D2 = np.real(np.fft.ifft(-(2 * np.pi * k[:, None]) ** 2 * np.fft.fft(np.eye(N), axis=0), axis=0))
    H = -(np.kron(D2, np.eye(N)) + np.kron(np.eye(N), D2)) - np.diag(Vp.ravel())
    ev = np.linalg.eigvalsh(H)

    def idx(z):
        zz = np.mod(z.real, 1) + 1j * np.mod(z.imag, 1)
        return (np.rint(zz.real * N - s).astype(int) % N) * N + np.rint(zz.imag * N - s).astype(int) % N
    Zf = Zg.ravel()
    gens = [(idx(1 - np.conj(Zf)), 1), (idx(np.conj(Zf) + 1j), 1), (idx(1j * np.conj(Zf)), -1)]
    group = {tuple(range(N * N)): 1}
    front = [(np.arange(N * N), 1)]
    while front:
        new = []
        for q, cq in front:
            for pg, c in gens:
                r = q[pg]
                if tuple(r) not in group:
                    group[tuple(r)] = cq * c
                    new.append((r, cq * c))
        front = new
    Pm = np.zeros((N * N, N * N))
    for key, c in group.items():
        Pm[np.arange(N * N), np.array(key)] += c
    Pm /= len(group)
    w, U = np.linalg.eigh((Pm + Pm.T) / 2)
    B = U[:, w > 0.5]
    eve = np.linalg.eigvalsh(B.T @ H @ B)
    log("Jacobi operator -Delta_flat - V on the unit square torus, N = %d: int V = %.10f (24 pi = %.10f)" % (N, Vp.mean(), 24 * np.pi))
    log("  lowest eigenvalues:", np.round(ev[:10], 4).tolist())
    log("  index = %d, nullity = %d, group order = %d, dim of the G-equivariant subspace = %d"
        % (np.sum(ev < -1e-6), np.sum(np.abs(ev) < 1e-3), len(group), B.shape[1]))
    log("  lowest G-equivariant eigenvalues:", np.round(eve[:5], 4).tolist())
    fig, ax = plt.subplots(1, 2, figsize=(9.6, 3.6), gridspec_kw={"width_ratios": [1, 1.25]})
    n = 200
    g1 = (np.arange(n) + 0.5) / n
    Xf, Yf = np.meshgrid(g1, g1, indexing="ij")
    Pf, Ppf = TC.wp_both(Xf + 1j * Yf)
    Vf = 8 * TC.A ** 2 * np.abs(6 * Pf ** 2 - 2 * TC.e1 ** 2) ** 2 / (np.abs(Ppf) ** 2 + TC.A ** 2) ** 2
    im = ax[0].imshow(Vf.T, origin="lower", extent=[0, 1, 0, 1], cmap="magma")
    fig.colorbar(im, ax=ax[0], fraction=0.046, pad=0.04)
    for p in [(0, 0), (1, 0), (0, 1), (1, 1)]:
        ax[0].plot(*p, "s", color="w", ms=5, clip_on=False)
    for p in [(0.5, 0), (0.5, 1), (0, 0.5), (1, 0.5)]:
        ax[0].plot(*p, "o", color="w", ms=5, clip_on=False)
    ax[0].plot(0.5, 0.5, "*", color="#4fc3f7", ms=9)
    ax[0].set_title(r"(a) potential $\tilde V=e^{2\phi}|A|^2$ on the flat torus")
    ax[0].set_xlabel(r"$\mathrm{Re}\,z$")
    ax[0].set_ylabel(r"$\mathrm{Im}\,z$")
    ax[1].axhline(0, color="#bbbbbb", lw=0.7, ls=":")
    levels = [(0, ev[:10], "#4a6fa5"), (1, eve[:3], "crimson")]
    for x0, vals, col in levels:
        vals = np.round(vals, 3) + 0.0
        uniq, mult = np.unique(vals, return_counts=True)
        for v, mu in zip(uniq, mult):
            ax[1].plot([x0 - 0.3, x0 + 0.3], [v, v], color=col, lw=2)
            ax[1].annotate("%.2f" % v + (r"  ($\times%d$)" % mu if mu > 1 else ""), (x0 + 0.33, v), va="center", fontsize=7, color=col)
    ax[1].set_xticks([0, 1])
    ax[1].set_xticklabels(["all functions", "$G$-equivariant"])
    ax[1].set_xlim(-0.6, 1.9)
    ax[1].set_ylim(-135, 135)
    ax[1].set_ylabel(r"eigenvalue of $-\Delta_{\tilde g}-\tilde V$")
    ax[1].set_title("(b) lowest eigenvalues: index 5, nullity 4; no $G$-equivariant kernel")
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, "costa_spectrum.png"), dpi=220)
    plt.close(fig)
    print("wrote costa_spectrum.png")


# ---------------------------------------------------------------- 5. the free-boundary collar
def collar_figure():
    log("free-boundary collar (Newton; Chebyshev x modes n = 2 mod 4, %d x %d nodes; decay condition at S1):"
        % (RES["Ns"] + 1, RES["Nph"]))
    log("  eps, S1, collocation residual, max|H| between nodes, angle before (deg), angle after (deg, dense), "
        "max correction, kappa eps^2/6, ratio")
    res = []
    for rho in [0.02, 0.05, 0.1, 0.2, 0.3, 0.45]:
        S1 = min(0.8, 4 * rho)
        col = CN.Collar(rho, S1, **RES)
        dc = col.dense_check()
        model = KAPPA * rho ** 2 / 6
        log("  %.2f  %.2f  %.1e  %.1e  %.2f  %.0e  %.3e  %.3e  %.3f" % (
            rho, S1, col.residual, dc["max_H"], col.angle_before_deg, dc["angle_after_deg"], col.max_correction, model,
            col.max_correction / model))
        res.append((rho, S1, col, dc))
    rho, S1, col45, dc45 = res[-1]
    log("convergence at eps = 0.45, S1 = 0.8 (nodes, max|H| between nodes, max|H| in the middle 90%, max correction):")
    conv = []
    for Ns, Nph in [(20, 8), (28, 10), (36, 14), (44, 18), (56, 24), (64, 28)]:
        c = CN.Collar(0.45, 0.8, Ns, Nph)
        d = c.dense_check()
        conv.append((Ns + 1, Nph, d["max_H"]))
        log("  %3d x %2d  %.2e  %.2e  %.6f" % (Ns + 1, Nph, d["max_H"], d["max_H_inner"], c.max_correction))
    nt = CN.Collar(0.45, 0.8, null_test=True, **RES)
    log("  null test (Costa heights imposed at the hole): max |h - h_Costa| = %.1e" % nt.max_correction)
    c7 = CN.Collar(0.45, 0.7, **RES)
    log("  S1 = 0.7 instead of 0.8: max correction %.6f (relative change %.1f%%)"
        % (c7.max_correction, 100 * abs(c7.max_correction / col45.max_correction - 1)))
    tc = CN.tail_curvature(col45)
    log("  tail beyond S1: b_2 = %.4f, sum |b_n| = %.4f; seam at S1 %.1e; mean curvature added by the tail: %.2f at |x| = %.2f, "
        "%.2f at |x| = %.2f, %.2f at |x| = %.2f (Costa representation there: max|H| %.0e)"
        % (col45.b_S1[0], np.abs(col45.b_S1).sum(), col45.seam(), tc["at_S1"], col45.S1, tc["at_mid"],
           (col45.S1 + tc["b"]) / 2, tc["at_b"], tc["b"], tc["costa_repr_max_H"]))

    fig, ax = plt.subplots(1, 4, figsize=(15, 3.3))
    rr = np.array([r[0] for r in res])
    mc = np.array([r[2].max_correction for r in res])
    e = np.geomspace(0.015, 0.6, 50)
    ax[0].loglog(rr, mc, "o", color="#4a6fa5", label="Newton")
    ax[0].loglog(e, KAPPA * e ** 2 / 6, "k--", lw=1, label=r"$\kappa\varepsilon^2/6$")
    ax[0].set_xticks([0.02, 0.05, 0.1, 0.2, 0.45])
    ax[0].set_xticklabels(["0.02", "0.05", "0.1", "0.2", "0.45"])
    ax[0].xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
    ax[0].set_xlabel(r"$\varepsilon$")
    ax[0].set_ylabel(r"$\max|h-h_{\rm Costa}|$")
    ax[0].set_title("(a) size of the correction")
    ax[0].legend()
    for rho, S1, col, dc in res:
        if rho in (0.05, 0.2, 0.45):
            s = np.linspace(rho, min(2.2 * rho, S1), 200)
            d = col.height(s, np.zeros_like(s)) - CN.level_heights(s, np.zeros_like(s))
            ax[1].plot(s / rho, d / rho ** 2, lw=1.3, label=r"$\varepsilon=%g$" % rho)
    t = np.linspace(1, 2.2, 100)
    ax[1].plot(t, KAPPA / 6 * t ** -2, "k--", lw=1, label=r"$\frac{\kappa}{6}(\varepsilon/|x|)^{2}$")
    ax[1].set_xlabel(r"$|x|/\varepsilon$")
    ax[1].set_ylabel(r"$(h-h_{\rm Costa})/\varepsilon^2$ at $\varphi=0$")
    ax[1].set_title("(b) profile of the correction")
    ax[1].legend()
    ph = np.linspace(-np.pi, np.pi, 721)
    h0 = CN.level_heights(np.full(ph.size, 0.45), ph)
    h1 = col45.height(np.full(ph.size, 0.45), ph)
    ax[2].plot(np.degrees(ph), np.degrees(np.arcsin(h0 / 0.45)), color="#888888", lw=1.2, label="initial surface")
    ax[2].plot(np.degrees(ph), np.degrees(np.arcsin(h1 / 0.45)), color="crimson", lw=1.4, label="corrected")
    ax[2].set_xlim(-180, 180)
    ax[2].set_xticks(range(-180, 181, 90))
    ax[2].set_xlabel(r"azimuth $\varphi$ (degrees)")
    ax[2].set_ylabel("latitude on the unit sphere (degrees)")
    ax[2].set_title(r"(c) boundary curve, $\varepsilon=0.45$")
    ax[2].legend(loc="lower left")
    ax[3].semilogy([c[0] * c[1] for c in conv], [c[2] for c in conv], "o-", color="#4a6fa5")
    for n1, n2, v in conv:
        ax[3].annotate("%d×%d" % (n1, n2), (n1 * n2, v), textcoords="offset points", xytext=(5, 3), fontsize=7)
    ax[3].set_xlabel("number of nodes")
    ax[3].set_ylabel(r"$\max|H|$ between the nodes")
    ax[3].set_title(r"(d) convergence, $\varepsilon=0.45$")
    fig.tight_layout()
    fig.savefig(os.path.join(OUT, "costa_collar.png"), dpi=220)
    plt.close(fig)
    log("  boundary latitude at eps = 0.45: initial max %.2f deg, corrected max %.2f deg"
        % (np.degrees(np.arcsin(h0.max() / 0.45)), np.degrees(np.arcsin(h1.max() / 0.45))))
    print("wrote costa_collar.png")


def chm_numbers():
    """The collars of the Costa-Hoffman-Meeks pictures (Figure 7)."""
    log("Costa-Hoffman-Meeks collars (65 x 28 nodes, modes (2j+1)(k+1)):")
    log("  k, c_k, ell_k, a_k, eps, S1, residual, max|H| between nodes, angle before (deg), angle after (deg), "
        "max correction, k a_k eps^(k+1)/(k+2), ratio, seam, b_(k+1), boundary latitude (deg)")
    for k in (2, 3):
        prm = V.CHM_PARAMS[k]
        S = CN.CHM(k)
        col = CN.Collar(prm["eps"], prm["S1"], Ns=64, Nph=28, m=S.m, heights=S.level_heights)
        dc = col.dense_check()
        eps = prm["eps"]
        model = k * S.a * eps ** (k + 1) / (k + 2)
        ph = np.linspace(0, 2 * np.pi, 2001)
        lat = np.degrees(np.arcsin(np.abs(col.height(np.full(ph.size, eps), ph)).max() / eps))
        log("  %d  %.6f  %.5f  %.5f  %.2f  %.1f  %.0e  %.0e  %.2f  %.0e  %.4e  %.4e  %.3f  %.0e  %.4f  %.2f" % (
            k, S.c, S.ell, S.a, eps, prm["S1"], col.residual, dc["max_H"], col.angle_before_deg, dc["angle_after_deg"],
            col.max_correction, model, col.max_correction / model, col.seam(), col.b_S1[0], lat))


ALL = ["numbers", "full", "spectrum", "collar", "chm"]

if __name__ == "__main__":
    names = sys.argv[1:] or ALL
    if os.path.exists(NUM) and "numbers" in names:
        os.remove(NUM)
    if "numbers" in names:
        Xr, Zr = numbers_and_defect()
        torus_figure(Xr, Zr)
    if "full" in names:
        costa_full()
    if "spectrum" in names:
        spectrum_figure()
    if "collar" in names:
        collar_figure()
    if "chm" in names:
        chm_numbers()


==> anc/scripts/costa_symmetry_check.py <==
"""Numerical check of the symmetries of the Costa surface used in paper_costa.tex (Lemma 2.2):
x(kappa(z)) = sigma(x(z)) for the reflections in x1=0, x2=0, the rotation about the line x1=x2 (z -> i conj z)
and the rotoreflection; and the signs chi in n(sigma p) = chi sigma n(p)."""
import numpy as np
trapezoid = getattr(np, "trapezoid", None) or np.trapz   # NumPy < 2 compatibility
from scipy.special import ellipj, ellipk
m=0.5; K=ellipk(m); e1=2*K**2; s0=np.sqrt(2*e1); A=2*np.sqrt(2*np.pi)*e1
def jac(u):
    x=np.real(u); y=np.imag(u)
    s,c,d,_=ellipj(x,m); s1,c1,d1,_=ellipj(y,1-m)
    de=c1**2+m*s**2*s1**2
    sn=(s*d1+1j*c*d*s1*c1)/de; cn=(c*c1-1j*s*d*s1*d1)/de; dn=(d*c1*d1-1j*m*s*c*s1)/de
    return sn,cn,dn
def wp(z):
    sn,cn,dn=jac(s0*z); return -e1+2*e1/sn**2
def wpp(z):
    sn,cn,dn=jac(s0*z); return -2*(2*e1)**1.5*cn*dn/sn**3
w2=0.5+0.5j
def Phi(z):
    P=wp(z); Pp=wpp(z); R=np.where(np.abs(z-w2)<1e-9, 1/(2*(-2*e1**2)), P/np.where(Pp==0,1,Pp)**2)
    f1=0.5*(P-A**2*R); f2=0.5j*(P+A**2*R); f3=A*P/np.where(Pp==0,1,Pp)
    f3=np.where(np.abs(z-w2)<1e-9,0,f3)
    return np.stack([f1,f2,f3])
def polar_X(nr=4000,nth=720,rmax=0.5):
    th=np.linspace(0,2*np.pi,nth,endpoint=False)
    rr=np.linspace(0,rmax,nr)
    X=np.zeros((3,nr,nth))
    for j,t in enumerate(th):
        # ray to square boundary
        dirv=np.exp(1j*t); smax=min([v for v in [0.5/abs(np.cos(t)) if abs(np.cos(t))>1e-12 else 9, 0.5/abs(np.sin(t)) if abs(np.sin(t))>1e-12 else 9]])
        r=rr*min(1,smax*0.999/rmax)
        z=w2+r*dirv
        F=Phi(z)*dirv   # dPhi/dr
        # cumulative Simpson-like (trapezoid on fine grid)
        dr=r[1]-r[0]
        cum=np.concatenate([np.zeros((3,1)),np.cumsum((F[:,1:]+F[:,:-1])*dr/2,axis=1)],axis=1)
        X[:,:,j]=np.real(cum)
    return rr,th,X
import numpy as np
def X(z,n=20001):
    t=np.linspace(0,1,n); path=w2+t*(z-w2); F=Phi(path)*(z-w2)
    return np.real(trapezoid(F,t,axis=1))
def N(z):
    g=A/wpp(z); a=abs(g)**2; return np.array([2*g.real,2*g.imag,a-1])/(a+1)
rng=np.random.default_rng(2); err=dict(refl_x2=0,refl_x1=0,rot_diag=0,rotorefl=0); nerr=dict(refl_x2=0,rot_diag=0)
for _ in range(40):
    z=complex(rng.uniform(0.08,0.92),rng.uniform(0.08,0.92)); w=z-w2
    maps={'refl_x2':(lambda w: np.conj(w), lambda p: p*np.array([1,-1,1])),
          'refl_x1':(lambda w: -np.conj(w), lambda p: p*np.array([-1,1,1])),
          'rot_diag':(lambda w: 1j*np.conj(w), lambda p: np.array([p[1],p[0],-p[2]])),
          'rotorefl':(lambda w: 1j*w, lambda p: np.array([-p[1],p[0],-p[2]]))}
    for k,(fw,fp) in maps.items():
        z2=w2+fw(w)
        if not (0.02<z2.real<0.98 and 0.02<z2.imag<0.98): continue
        err[k]=max(err[k],np.max(abs(X(z2)-fp(X(z)))))
    # normal transformation sign chi: n(sigma p) = chi sigma n(p)
    for k in ['refl_x2','rot_diag']:
        fw,fp=maps[k]; z2=w2+fw(w)
        if not (0.02<z2.real<0.98 and 0.02<z2.imag<0.98): continue
        a=N(z2); b=fp(N(z)); nerr[k]=(np.sign(a@b))
print("max |X(sigma z) - sigma X(z)|:",err)
print("chi (n(sigma p) = chi sigma n(p)):",nerr)
print("n at saddle:",N(w2+1e-9))


==> anc/scripts/costa_theta_core.py <==
"""Costa's Weierstrass data through Jacobi theta series (independent of the sn/ellipj implementation).
Written by an independent audit agent on 2026-09-30.
Lattice Z + iZ, q = exp(-pi)."""
import numpy as np

q = np.exp(-np.pi)
NT = 12
nn = np.arange(NT)
th2_0 = 2*np.sum(q**((nn+0.5)**2))
th3_0 = 1 + 2*np.sum(q**(np.arange(1, NT)**2))
C0 = np.pi**2*th2_0**2*th3_0**2
C1 = np.pi**2/3*(th2_0**4 + th3_0**4)

def _th1(v):
    v = np.asarray(v, dtype=complex)[..., None]
    c = 2*(-1.0)**nn*q**((nn+0.5)**2)
    return np.sum(c*np.sin((2*nn+1)*v), -1), np.sum(c*(2*nn+1)*np.cos((2*nn+1)*v), -1)

def _th4(v):
    v = np.asarray(v, dtype=complex)[..., None]
    m = np.arange(1, NT)
    c = 2*(-1.0)**m*q**(m**2)
    return 1 + np.sum(c*np.cos(2*m*v), -1), np.sum(-c*2*m*np.sin(2*m*v), -1)

def wp_both(z):
    """returns wp(z), wp'(z) for the lattice Z+iZ"""
    z = np.asarray(z, dtype=complex)
    # reduce to fundamental domain for stability
    zr = z - np.round(z.real) - 1j*np.round(z.imag)
    v = np.pi*zr
    t1, t1p = _th1(v)
    t4, t4p = _th4(v)
    r = t4/t1
    rp = (t4p*t1 - t4*t1p)/t1**2
    P = C0*r**2 - C1
    Pp = 2*C0*r*rp*np.pi
    return P, Pp

e1 = wp_both(0.5)[0].real
A = 2*np.sqrt(2*np.pi)*e1
om = 0.5+0.5j

def Phi(z, A=A):
    P, Pp = wp_both(z)
    f1 = 0.5*(P - A**2*P/Pp**2)
    f2 = 0.5j*(P + A**2*P/Pp**2)
    f3 = A*P/Pp
    return np.stack([f1, f2, f3])

def Phi_series_near_om(w, A=A):
    # regular expansion at omega is needed only exactly at w=0
    return np.array([np.pi, -1j*np.pi, 0])

# Gauss-Legendre integration along straight segments
gl_x, gl_w = np.polynomial.legendre.leggauss(60)

def seg_int(z0, z1, A=A, nsub=8):
    tot = np.zeros(3, complex)
    for k in range(nsub):
        a = z0 + (z1-z0)*k/nsub; b = z0 + (z1-z0)*(k+1)/nsub
        t = 0.5*(gl_x+1)
        zz = a + (b-a)*t
        F = Phi(zz, A)
        tot += (F*gl_w).sum(1)*0.5*(b-a)
    return tot

def X(z, A=A):
    """position: Re int_omega^z Phi along straight segment (inside the open fundamental square around omega,
    which contains no puncture)."""
    return np.real(seg_int(om, z, A))

def g_of(z, A=A):
    P, Pp = wp_both(z)
    return A/Pp

def normal(z, A=A):
    g = g_of(z, A); a = np.abs(g)**2
    return np.array([2*g.real, 2*g.imag, a-1])/(a+1)


==> anc/scripts/visualize_exterior_fbms.py <==
"""Pictures of exterior free-boundary minimal surfaces, rendered with PyVista (VTK, open source).

Run with a Python that has pyvista, numpy, scipy, matplotlib, e.g.
    python3 -m venv vizenv && vizenv/bin/pip install pyvista scipy matplotlib
    vizenv/bin/python scripts/visualize_exterior_fbms.py [names...]

Output: figures/exterior_fbms/*.png and meshes in figures/exterior_fbms/meshes/*.ply
(the .ply files open in ParaView, Blender or MeshLab).

EXACT surfaces:   C_gamma and the exterior disk Pi; the immersed multi-ended family X_{m,k,mu}
                  (paper_multiend.tex); the configurations of paper_kapouleas_exterior.tex.
APPROXIMATE:      the Costa surface with a hole (paper_costa.tex): near the hole the computed free-boundary collar
                  (costa_numerics.Collar), beyond it the Costa surface plus the decaying tail of the correction
                  (C^1, NOT an exact solution there).
SCHEMATIC:        the desingularized surfaces of Theorems A, B, C are zero sets of
                  f_1 f_2 - eps*psi*sin(n phi), a Scherk-type saddle tower glued into the configuration;
                  they show the topology and the shape, not the exact minimal surfaces.
"""
import os
import sys
import numpy as np
import pyvista as pv
import vtk
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.optimize import brentq

pv.OFF_SCREEN = True
ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
OUT = os.path.join(ROOT, "figures", "exterior_fbms")
MESH = os.path.join(OUT, "meshes")
os.makedirs(MESH, exist_ok=True)
WIN = (1500, 1200)


# ---------------------------------------------------------------- rendering helpers
def sphere_actor(p, opacity=0.35):
    p.add_mesh(pv.Sphere(radius=1.0, theta_resolution=120, phi_resolution=120),
               color="#9db4d8", opacity=opacity, smooth_shading=True, specular=0.3)


def _cells_with(mesh, keep_pt):
    """Cells of a triangle mesh having at least one vertex with keep_pt True."""
    faces = mesh.faces.reshape(-1, 4)[:, 1:]
    sel = np.where(keep_pt[faces].any(axis=1))[0]
    return mesh.extract_cells(sel).extract_surface(algorithm="dataset_surface")


def _fastclip(mesh, arr, value, keep_above):
    mesh = mesh.copy()
    mesh.set_active_scalars(arr)
    f = vtk.vtkClipPolyData()
    f.SetInputData(mesh)
    f.SetValue(value)
    f.SetInsideOut(not keep_above)
    f.Update()
    return pv.wrap(f.GetOutput())


def boundary_on_sphere(mesh, width=0.02, color="crimson"):
    """Tube along the curve |x| = 1 of a triangle mesh."""
    mesh = mesh.triangulate()
    rad = np.linalg.norm(mesh.points, axis=1)
    near = _cells_with(mesh, np.abs(rad - 1.0) < 0.15)
    if near.n_points == 0:
        return None
    near.point_data["rad"] = np.linalg.norm(near.points, axis=1)
    c = near.contour([1.0 + 1e-6], scalars="rad")
    if c.n_points == 0:
        return None
    return c.tube(radius=width, n_sides=16)


def clip_radius(mesh, rmin=1.0, rmax=None):
    mesh = mesh.triangulate()
    rad = np.linalg.norm(mesh.points, axis=1)
    keep = rad >= rmin
    if rmax is not None:
        keep &= rad <= rmax
    mesh = _cells_with(mesh, keep)
    mesh.point_data["rad"] = np.linalg.norm(mesh.points, axis=1)
    mesh = _fastclip(mesh, "rad", rmin, keep_above=True)
    if rmax is not None:
        mesh.point_data["rad"] = np.linalg.norm(mesh.points, axis=1)
        mesh = _fastclip(mesh, "rad", rmax, keep_above=False)
    mesh.point_data["rad"] = np.linalg.norm(mesh.points, axis=1)
    return mesh


def render(meshes, fname, camera, boundary=None, zoom=1.0, colors=None, sphere=True, cmap="viridis",
           clim=None, parallel=False):
    p = pv.Plotter(off_screen=True, window_size=WIN)
    p.set_background("white")
    if sphere:
        sphere_actor(p)
    for i, m in enumerate(meshes):
        m = m.clean(tolerance=1e-9).compute_normals(consistent_normals=True, split_vertices=False,
                                                    auto_orient_normals=False, cell_normals=False)
        kw = dict(smooth_shading=True, specular=0.4, specular_power=20)
        if colors is not None and colors[i] is not None:
            p.add_mesh(m, color=colors[i], **kw)
        elif "arg" in m.point_data:
            p.add_mesh(m, scalars="arg", cmap="twilight", show_scalar_bar=False, **kw)
        elif "logr" in m.point_data:
            p.add_mesh(m, scalars="logr", cmap="viridis", show_scalar_bar=False, **kw)
        else:
            m = m.copy()
            m.point_data["height"] = m.points[:, 2]
            p.add_mesh(m, scalars="height", cmap=cmap, clim=clim, show_scalar_bar=False, **kw)
    if boundary is not None:
        for b in boundary:
            if b is not None:
                p.add_mesh(b, color="crimson", smooth_shading=True)
    p.camera_position = camera
    if parallel:
        p.enable_parallel_projection()
    p.camera.zoom(zoom)
    p.enable_anti_aliasing("ssaa")
    p.screenshot(os.path.join(OUT, fname))
    p.close()
    print("wrote", fname)


def save_mesh(mesh, name):
    m = mesh.extract_surface() if not isinstance(mesh, pv.PolyData) else mesh
    m = m.triangulate()
    m.save(os.path.join(MESH, name + ".ply"))


def grid_surface(X, Y, Z, clean=True, **arrays):
    sg = pv.StructuredGrid(X, Y, Z)
    for k, v in arrays.items():
        sg.point_data[k] = np.asarray(v).ravel(order="F")
    m = sg.extract_surface(algorithm="dataset_surface").triangulate()
    return m.clean(tolerance=1e-10) if clean else m


def cutaway(mesh):
    """Remove the wedge {x > 0, y < 0} facing the default camera, to show the inside."""
    mesh = mesh.triangulate().copy()
    mesh.point_data["wedge"] = np.minimum(mesh.points[:, 0], -mesh.points[:, 1])
    return _fastclip(mesh, "wedge", 0.0, keep_above=False)


# ---------------------------------------------------------------- rotational pieces C_gamma
def cpar(g):
    a = np.sin(g) * np.cos(g)
    t0 = np.arcsinh(np.tan(g))
    return a, np.cos(g) - a * t0, t0


def Phi_height(g, r):
    """height of C_gamma over the circle of radius r (r >= sin g); vectorised."""
    a, h, t0 = cpar(g)
    return h + a * np.arccosh(np.maximum(r / a, 1.0))


def C_gamma_mesh(g, rmax=4.0, nt=200, nphi=240, down=False):
    a, h, t0 = cpar(g)
    tmax = np.arccosh(rmax / a)
    t = np.linspace(t0, tmax, nt)
    ph = np.linspace(0, 2 * np.pi, nphi)
    T, P = np.meshgrid(t, ph, indexing="ij")
    R = a * np.cosh(T)
    Z = h + a * T
    if down:
        Z = -Z
    return grid_surface(R * np.cos(P), R * np.sin(P), Z)


def annulus_mesh(r0, r1, z=0.0, nr=120, nphi=240):
    r = np.linspace(r0, r1, nr)
    ph = np.linspace(0, 2 * np.pi, nphi)
    Rr, P = np.meshgrid(r, ph, indexing="ij")
    return grid_surface(Rr * np.cos(P), Rr * np.sin(P), np.full_like(Rr, z))


def fig_rotational():
    cam = [(6.5, -6.5, 3.6), (0, 0, 0.7), (0, 0, 1)]
    for g, name in [(0.3, "C030"), (np.pi / 4, "Cpi4"), (1.2, "C120")]:
        m = C_gamma_mesh(g, rmax=2.6, nt=260, nphi=360)
        save_mesh(m, "rotational_" + name)
        render([cutaway(m)], "rotational_%s.png" % name, cam,
               boundary=[boundary_on_sphere(C_gamma_mesh(g, rmax=2.6))], colors=["#e8a33c"], zoom=0.95)
    m = annulus_mesh(1.0, 2.6, nr=160, nphi=360)
    save_mesh(m, "rotational_Pi")
    render([cutaway(m)], "rotational_Pi.png", cam, boundary=[boundary_on_sphere(annulus_mesh(0.999, 2.6))],
           colors=["#e8a33c"], zoom=0.95)
    # meridian profiles
    fig, ax = plt.subplots(figsize=(6.2, 4.2))
    th = np.linspace(0, np.pi, 400)
    ax.plot(np.sin(th), np.cos(th), color="#5577aa", lw=1.2)
    ax.plot(-np.sin(th), np.cos(th), color="#5577aa", lw=1.2)
    for g in [0.1, 0.2, 0.3, 0.45, np.pi / 4, 1.0, 1.2, 1.4]:
        a, h, t0 = cpar(g)
        t = np.linspace(t0, np.arccosh(4.0 / a), 400)
        r, z = a * np.cosh(t), h + a * t
        col = "#c0392b" if g < np.pi / 4 else ("#2c7a3f" if abs(g - np.pi / 4) < 1e-9 else "#e67e22")
        ax.plot(r, z, color=col, lw=1.3)
        ax.plot(-r, z, color=col, lw=1.3)
    ax.plot([1, 4], [0, 0], color="k", lw=1.3)
    ax.plot([-4, -1], [0, 0], color="k", lw=1.3)
    ax.set_xlim(-4, 4); ax.set_ylim(-0.3, 3.2); ax.set_aspect("equal")
    ax.set_xlabel("$r$"); ax.set_ylabel("$x_3$")
    ax.set_title(r"Profiles of $C_\gamma$: red $\gamma<\pi/4$ (unstable), green $\gamma=\pi/4$, orange $\gamma>\pi/4$, black $\Pi$",
                 fontsize=8)
    fig.tight_layout(); fig.savefig(os.path.join(OUT, "profiles_Cgamma.png"), dpi=220); plt.close(fig)
    print("wrote profiles_Cgamma.png")


# ---------------------------------------------------------------- immersed multi-ended family
def multiend_params(m, k, mu):
    D = m * m - k * k
    C = (1 + mu * mu) / (1 - mu * mu)
    b = (np.sqrt(k * k * C * C + 2 * D) - k * C) / 2
    A = b * np.sqrt(m * m - b * b)
    gam = np.sqrt((m + b) / (m - b))
    return D, C, b, A, gam


def multiend_X(m, k, mu, zeta):
    D, C, b, A, gam = multiend_params(m, k, mu)
    z = mu * zeta ** k
    Gp = -(A * gam / (m * D)) * zeta ** m * ((m - k) ** 2 / m + 4 * k / (1 - z))
    Gm = (A / (gam * m * D)) * zeta ** (-m) * (-(m + k) ** 2 / m + 4 * k / (1 - z))
    Xh = (Gp + np.conj(Gm)) / 2
    X3 = (A / m) * np.log(np.abs(zeta)) + (2 * A / (m * D)) * (b + k * C - k * ((1 + z) / (1 - z)).real)
    return Xh.real, Xh.imag, X3


def fig_multiend():
    for (m, k, mu, R, cam, zoom) in [(2, 1, 0.35, 3.5, [(7.5, -7.5, 5.5), (0, 0, 0.6), (0, 0, 1)], 1.0),
                                     (3, 2, 0.3, 3.0, [(6.8, -6.8, 5.0), (0, 0, 0.6), (0, 0, 1)], 1.0)]:
        u = np.concatenate([np.linspace(0, 0.02, 20), np.linspace(0.02, 2.2, 500)[1:]])
        th = np.linspace(0, 2 * np.pi, 900)
        U, T = np.meshgrid(u, th, indexing="ij")
        zeta = np.exp(U + 1j * T)
        with np.errstate(all="ignore"):
            X, Y, Z = multiend_X(m, k, mu, zeta)
        bad = ~np.isfinite(X) | ~np.isfinite(Y) | ~np.isfinite(Z)
        X[bad] = Y[bad] = Z[bad] = 1e6
        full = grid_surface(X, Y, Z, clean=False, logr=U)
        mesh = clip_radius(full, 1.0 - 1e-9, R)
        bnd = boundary_on_sphere(clip_radius(full, 0.999, R))
        name = "multiend_m%d_k%d" % (m, k)
        save_mesh(mesh, name)
        render([mesh], name + ".png", cam, boundary=[bnd], zoom=zoom, cmap="plasma")


# ---------------------------------------------------------------- Costa with a hole
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import costa_numerics as CN   # noqa: E402  (Weierstrass data, exact level points, the free-boundary collar)

_costa_Phi = CN.Phi
COLLAR_RES = dict(S1=0.8, Ns=64, Nph=28)     # 65 x 28: |H| <= 3e-4 between the nodes at eps = 0.45


def costa_polar(nr=1600, nth=900, frac=1.0):
    """X(z) = Re int_omega^z Phi along rays from the saddle omega=(1+i)/2 to the boundary of the unit square."""
    w2 = 0.5 + 0.5j
    th = np.linspace(0, 2 * np.pi, nth)
    s = np.linspace(0, 1, nr)
    X = np.zeros((3, nr, nth))
    for j, t in enumerate(th):
        d = np.exp(1j * t)
        cands = []
        if abs(np.cos(t)) > 1e-12:
            cands.append(0.5 / abs(np.cos(t)))
        if abs(np.sin(t)) > 1e-12:
            cands.append(0.5 / abs(np.sin(t)))
        rmax = min(cands) * frac
        r = s * rmax
        F = _costa_Phi(w2 + r * d) * d
        dr = r[1] - r[0]
        cum = np.concatenate([np.zeros((3, 1)), np.cumsum((F[:, 1:] + F[:, :-1]) * dr / 2, axis=1)], axis=1)
        X[:, :, j] = np.real(cum)
    return X


def costa_corrected(X0, collar):
    """Move the points of a Costa grid X0 (unscaled) to the corrected surface along the meridians of the spheres |x| = s.
    eps <= s <= S1: the height of the computed collar itself; s > S1: Costa plus the decaying tail (C^1 at S1, NOT an exact
    solution); s < eps (inside the ball, cut away later): linear continuation of the collar."""
    eps, S1 = collar.eps, collar.S1
    s = np.sqrt((X0 ** 2).sum(0)).ravel()
    ph = np.arctan2(X0[1], X0[0]).ravel()
    h = X0[2].ravel().copy()
    fin = np.isfinite(s)
    mid = fin & (s >= eps) & (s <= S1)
    h[mid] = collar.height(s[mid], ph[mid])
    out = fin & (s > S1)
    h[out] = h[out] + collar.tail(s[out], ph[out])
    ins = fin & (s < eps)
    if ins.any():
        e = np.full(ins.sum(), eps)
        h[ins] = collar.height(e, ph[ins]) + collar._eval(collar.C_h, e, ph[ins], 1, 0) * (s[ins] - eps)
    with np.errstate(invalid="ignore"):
        q = np.sqrt(np.maximum(s ** 2 - h ** 2, 0))
    return np.stack([q * np.cos(ph), q * np.sin(ph), h]).reshape(X0.shape)


def _boundary_angle(Xg, rho):
    """max |cos(angle between the normal and the position)| on the curve |X| = rho of a polar grid (3, nr, nth),
    with normals from finite differences of the grid (a check of the MESH, not of the smooth surface)."""
    Xr = np.gradient(Xg, axis=1)
    Xt = np.gradient(Xg, axis=2)
    Nn = np.cross(Xr, Xt, axis=0)
    c = (Nn * Xg).sum(0) / np.linalg.norm(Nn, axis=0) / np.linalg.norm(Xg, axis=0)
    R = np.linalg.norm(Xg, axis=0)
    out = []
    for j in range(R.shape[1]):
        i = np.searchsorted(R[:, j], rho)
        f = (rho - R[i - 1, j]) / (R[i, j] - R[i - 1, j])
        out.append(c[i - 1, j] * (1 - f) + c[i, j] * f)
    return np.max(np.abs(out))


def fig_costa(eps=0.45, R=7.0):
    """The Costa surface with a hole, corrected near the hole by the computed free-boundary collar."""
    collar = CN.Collar(eps, **COLLAR_RES)
    print("costa collar: residual %.1e, dense check %s, seam %.1e" % (collar.residual, collar.dense_check(), collar.seam()))
    X0 = costa_polar()
    X = costa_corrected(X0, collar)
    print("boundary angle on the mesh: max |cos| initial %.3f, corrected %.1e"
          % (_boundary_angle(X0, eps), _boundary_angle(X, eps)))
    X = X / eps
    for q in X:
        q[~np.isfinite(q)] = 1e6
    full = grid_surface(X[0], X[1], X[2], clean=False)
    mesh = clip_radius(full, 1.0, R)
    bnd = boundary_on_sphere(clip_radius(full, 0.999, R))
    save_mesh(mesh, "costa_hole_eps%03d" % round(100 * eps))
    render([mesh], "costa_hole.png", [(16, -12, 6.5), (0, 0, 0), (0, 0, 1)], boundary=[bnd], zoom=0.8, cmap="viridis")
    render([clip_radius(full, 1.0, 2.6)], "costa_hole_zoom.png", [(4.2, -2.4, 3.4), (0, 0, 0), (0, 0, 1)],
           boundary=[boundary_on_sphere(clip_radius(full, 0.999, 2.6), width=0.015)], zoom=1.0, cmap="viridis")


def fig_costa_boundary(eps=0.45):
    """The boundary curve of the computed collar on the unit sphere, without the surface (equator for reference)."""
    collar = CN.Collar(eps, **COLLAR_RES)
    ph = np.linspace(0, 2 * np.pi, 2001)
    h = collar.height(np.full(ph.size, eps), ph) / eps
    q = np.sqrt(1 - h ** 2)
    curve = pv.Spline(np.c_[q * np.cos(ph), q * np.sin(ph), h], 2000).tube(radius=0.012, n_sides=24)
    equator = pv.Spline(np.c_[np.cos(ph), np.sin(ph), 0 * ph], 2000).tube(radius=0.004, n_sides=12)
    print("boundary height on the unit sphere: max %.3f, min %.3f" % (h.max(), h.min()))
    p = pv.Plotter(off_screen=True, window_size=WIN)
    p.set_background("white")
    p.add_mesh(pv.Sphere(radius=0.995, theta_resolution=160, phi_resolution=160), color="#9db4d8", opacity=0.45,
               smooth_shading=True, specular=0.3, culling="back")
    p.add_mesh(equator, color="#7a7a7a", smooth_shading=True)
    p.add_mesh(curve, color="crimson", smooth_shading=True, specular=0.4)
    p.camera_position = [(3.4, -2.6, 1.7), (0, 0, 0), (0, 0, 1)]
    p.camera.zoom(0.95)
    p.enable_anti_aliasing("ssaa")
    p.screenshot(os.path.join(OUT, "costa_boundary.png"))
    p.close()
    print("wrote costa_boundary.png")


# ---------------------------------------------------------------- Costa-Hoffman-Meeks surfaces with a hole
CHM_PARAMS = {2: dict(eps=0.56, S1=1.0), 3: dict(eps=0.72, S1=1.3)}


def _tail_only(X0, collar):
    """Move grid points with |x| > S1 by the decaying tail of the correction (points of other sheets)."""
    s = np.sqrt((X0 ** 2).sum(0)).ravel()
    ph = np.arctan2(X0[1], X0[0]).ravel()
    h = X0[2].ravel().copy()
    out = np.isfinite(s) & (s > collar.S1)
    h[out] = h[out] + collar.tail(s[out], ph[out])
    with np.errstate(invalid="ignore"):
        q = np.sqrt(np.maximum(s ** 2 - h ** 2, 0))
    return np.stack([q * np.cos(ph), q * np.sin(ph), h]).reshape(X0.shape), float(np.nanmin(np.where(np.isfinite(s), s, np.inf)))


def chm_model(k, nr=700, nper=120, rho0=0.5, patch_nr=500, patch_nth=721):
    """The surface M_k with the free-boundary collar near the hole (unscaled): a list of (grid, cut) pairs for the
    t-disk, the s-disk and the two end patches, and the collar. 'cut' is |zeta|/rho0 for the disks (keep >= 1, so that
    they end exactly on the rims of the end patches) and None for the patches."""
    prm = CHM_PARAMS[k]
    S = CN.CHM(k)
    collar = CN.Collar(prm["eps"], prm["S1"], Ns=64, Nph=28, m=S.m, heights=S.level_heights)
    Xt, Xs = S.grids(nr, nper)

    def cut(z):
        return np.minimum(np.abs(z - 1), np.abs(z + 1)) ** (1 / S.m) / rho0

    parts = [(costa_corrected(Xt, collar), cut(-S.T_grid ** S.m))]
    smin = np.inf
    for X, f in ((Xs, cut(S.S_grid ** (-S.m))), (S.end_patch(+1, rho0, nr=patch_nr, nth=patch_nth), None),
                 (S.end_patch(-1, rho0, nr=patch_nr, nth=patch_nth), None)):
        Xc, sm = _tail_only(X, collar)
        parts.append((Xc, f))
        smin = min(smin, sm)
    return S, collar, parts, smin


def chm_meshes(parts, eps, R):
    """Scaled meshes of the parts, cut at the end-patch rims and to 1 <= |x| <= R."""
    out = []
    for X, f in parts:
        Y = X / eps
        with np.errstate(invalid="ignore", over="ignore"):
            far = ~np.isfinite(Y).all(0) | (np.sqrt((Y ** 2).sum(0)) > 50 * R)   # ends: near-singular points
        Y[:, far] = 1e4
        arrays = {} if f is None else {"cut": f}
        m = grid_surface(Y[0], Y[1], Y[2], clean=False, **arrays).triangulate()
        faces = m.faces.reshape(-1, 4)[:, 1:]
        rad = np.linalg.norm(m.points, axis=1)
        m = m.extract_cells(np.where(rad[faces].max(1) < 3 * R)[0]).extract_surface(algorithm="dataset_surface")
        if f is not None and m.n_cells:
            m = _fastclip(m, "cut", 0.995, keep_above=True)           # a hair of overlap closes the seams
        if m.n_cells:
            m = clip_radius(m, 1.0, R)
        if m.n_cells:
            out.append(m)
    return out


def _boundary_tube(collar, eps, radius):
    ph = np.linspace(0, 2 * np.pi, 2001)
    h = collar.height(np.full(ph.size, eps), ph) / eps
    q = np.sqrt(1 - h ** 2)
    return pv.Spline(np.c_[q * np.cos(ph), q * np.sin(ph), h], 2000).tube(radius=radius, n_sides=20), h


def render_boundary(collar, eps, fname):
    curve, h = _boundary_tube(collar, eps, 0.012)
    ph = np.linspace(0, 2 * np.pi, 2001)
    equator = pv.Spline(np.c_[np.cos(ph), np.sin(ph), 0 * ph], 2000).tube(radius=0.004, n_sides=12)
    p = pv.Plotter(off_screen=True, window_size=WIN)
    p.set_background("white")
    p.add_mesh(pv.Sphere(radius=0.995, theta_resolution=160, phi_resolution=160), color="#9db4d8", opacity=0.45,
               smooth_shading=True, specular=0.3, culling="back")
    p.add_mesh(equator, color="#7a7a7a", smooth_shading=True)
    p.add_mesh(curve, color="crimson", smooth_shading=True, specular=0.4)
    p.camera_position = [(3.4, -2.6, 1.7), (0, 0, 0), (0, 0, 1)]
    p.camera.zoom(0.95)
    p.enable_anti_aliasing("ssaa")
    p.screenshot(os.path.join(OUT, fname))
    p.close()
    print("wrote", fname, "boundary latitude max %.2f deg" % np.degrees(np.arcsin(np.abs(h).max())))


def fig_chm(k, R=7.0):
    eps = CHM_PARAMS[k]["eps"]
    S, collar, parts, smin = chm_model(k)
    print("CHM k=%d: c=%.6f ell=%.4f a=%.5f; collar residual %.1e, dense %s, seam %.1e; min |x| off the central disk %.3f"
          % (k, S.c, S.ell, S.a, collar.residual, collar.dense_check(), collar.seam(), smin))
    meshes = chm_meshes(parts, eps, R)
    meshes_zoom = chm_meshes(parts, eps, 2.6)
    zs = np.concatenate([m.points[:, 2] for m in meshes])
    clim = (float(zs.min()), float(zs.max()))
    tube, _ = _boundary_tube(collar, eps, 0.02)
    render(meshes, "chm%d_hole.png" % k, [(16, -12, 6.5), (0, 0, 0), (0, 0, 1)], boundary=[tube], zoom=0.8,
           cmap="viridis", clim=clim)
    tube2, _ = _boundary_tube(collar, eps, 0.015)
    render(meshes_zoom, "chm%d_hole_zoom.png" % k, [(4.2, -2.4, 3.4), (0, 0, 0), (0, 0, 1)], boundary=[tube2], zoom=1.0,
           cmap="viridis", clim=clim)
    render_boundary(collar, eps, "chm%d_boundary.png" % k)


# ---------------------------------------------------------------- schematic desingularizations
# Exact pieces of the configuration away from the circles of intersection, and near each circle the zero set of
# f1*f2 - amp*psi*sin(n*phi) (f1, f2 normalised defining functions of the two surfaces, psi a Gaussian bump in the
# meridian distance to the circle): a saddle tower with n alternating handles, glued to the exact pieces where psi ~ 0.
def implicit_surface(F, box, n):
    (x0, x1), (y0, y1), (z0, z1) = box
    grid = pv.ImageData(dimensions=n, spacing=((x1 - x0) / (n[0] - 1), (y1 - y0) / (n[1] - 1), (z1 - z0) / (n[2] - 1)),
                        origin=(x0, y0, z0))
    P = grid.points
    grid.point_data["F"] = F(P[:, 0], P[:, 1], P[:, 2]).astype(np.float32)
    return grid.contour([0.0], scalars="F").triangulate()


def graph_fn(g):
    def f(x, y, z):
        return z - Phi_height(g, np.maximum(np.hypot(x, y), 1e-9))
    return f


def cat_fn(R):
    def f(x, y, z):
        return np.hypot(x, y) / np.cosh(np.clip(z / R, -30, 30)) - R
    return f


def plane_fn(c):
    return lambda x, y, z: z - c


def _grad_norm(f, rc, zc):
    e = 1e-5
    fr = (f(np.array([rc + e]), np.array([0.0]), np.array([zc])) - f(np.array([rc - e]), np.array([0.0]), np.array([zc])))[0] / (2 * e)
    fz = (f(np.array([rc]), np.array([0.0]), np.array([zc + e])) - f(np.array([rc]), np.array([0.0]), np.array([zc - e])))[0] / (2 * e)
    return np.hypot(fr, fz)


def desingularize(pieces, crossings, n, res_frac=0.07, neck=0.33):
    """pieces: exact meshes; crossings: list of (rc, zc, f1, f2). Returns the glued schematic mesh."""
    tubes = []
    towers = []
    for (rc, zc, f1, f2) in crossings:
        p = np.pi * rc / n
        amp, sig = (neck * p) ** 2, 1.1 * p
        wbox = 3.2 * sig
        res = res_frac * p
        n1, n2 = _grad_norm(f1, rc, zc), _grad_norm(f2, rc, zc)
        def F(x, y, z, rc=rc, zc=zc, f1=f1, f2=f2, n1=n1, n2=n2, amp=amp, sig=sig):
            r = np.hypot(x, y)
            d2 = (r - rc) ** 2 + (z - zc) ** 2
            return (f1(x, y, z) / n1) * (f2(x, y, z) / n2) - amp * np.exp(-d2 / sig ** 2) * np.sin(n * np.arctan2(y, x))
        # evaluate on a cylindrical grid covering the tube around the circle, then contour
        Nr = int(2 * wbox / res) + 1
        Nphi = int(2 * np.pi * (rc + wbox) / res) + 1
        rr = np.linspace(max(rc - wbox, 1e-3), rc + wbox, Nr)
        pp = np.linspace(0, 2 * np.pi, Nphi)
        zz = np.linspace(zc - wbox, zc + wbox, Nr)
        Rg, Pg, Zg = np.meshgrid(rr, pp, zz, indexing="ij")
        Xg, Yg = Rg * np.cos(Pg), Rg * np.sin(Pg)
        sg = pv.StructuredGrid(Xg, Yg, Zg)
        sg.point_data["F"] = F(Xg, Yg, Zg).ravel(order="F").astype(np.float32)
        m = sg.contour([0.0], scalars="F").extract_surface(algorithm="dataset_surface").triangulate().clean(tolerance=1e-9)
        tubes.append((rc, zc, 0.92 * wbox))
        towers.append(m)
    def tube_dist(mesh):
        pts = mesh.points
        r = np.hypot(pts[:, 0], pts[:, 1])
        d = np.full(len(pts), np.inf)
        for (rc, zc, w) in tubes:
            d = np.minimum(d, np.hypot(r - rc, pts[:, 2] - zc) - w)
        return d
    out = []
    for pc in pieces:
        pc = pc.triangulate()
        pc.point_data["td"] = tube_dist(pc)
        out.append(_fastclip(pc, "td", 0.0, keep_above=True))
    for k, tw in enumerate(towers):
        rc, zc, w = tubes[k]
        pts = tw.points
        tw.point_data["td"] = np.hypot(np.hypot(pts[:, 0], pts[:, 1]) - rc, pts[:, 2] - zc) - w
        out.append(_fastclip(tw, "td", 0.0, keep_above=False))
    merged = out[0]
    for m in out[1:]:
        merged = merged.merge(m)
    return merged


def C_piece(g, rmax, rmin=None, nt=500, nphi=720):
    a, h, t0 = cpar(g)
    t1 = np.arccosh(rmax / a)
    t0p = t0 if rmin is None else np.arccosh(max(rmin / a, 1.0))
    t = np.linspace(t0p, t1, nt)
    ph = np.linspace(0, 2 * np.pi, nphi)
    T, P = np.meshgrid(t, ph, indexing="ij")
    Rr = a * np.cosh(T)
    return grid_surface(Rr * np.cos(P), Rr * np.sin(P), h + a * T)


def catenoid_piece(R, zmax, ns=500, nphi=720):
    s = np.linspace(-np.arcsinh(zmax / R) if False else -zmax / R, zmax / R, ns)
    ph = np.linspace(0, 2 * np.pi, nphi)
    S, P = np.meshgrid(s, ph, indexing="ij")
    Rr = R * np.cosh(S)
    return grid_surface(Rr * np.cos(P), Rr * np.sin(P), R * S)


def show_pair(conf_meshes, conf_colors, schematic, name, cam, zoom, bwidth=0.018):
    conf_b = [boundary_on_sphere(m, width=bwidth) for m in conf_meshes]
    render([cutaway(clip_radius(m, 1.0)) for m in conf_meshes], name + "_configuration.png", cam, boundary=conf_b,
           colors=conf_colors, zoom=zoom)
    sch = clip_radius(schematic, 1.0)
    save_mesh(sch, name + "_schematic")
    render([sch], name + "_schematic.png", cam, boundary=[boundary_on_sphere(sch, width=bwidth)], zoom=zoom,
           cmap="viridis")
    render([cutaway(sch)], name + "_schematic_cut.png", cam, boundary=[boundary_on_sphere(sch, width=bwidth)], zoom=zoom,
           cmap="viridis")


def fig_theorem_C(g=0.4, c=1.3, n=14, L=2.2):
    a, h, t0 = cpar(g)
    rc = a * np.cosh((c - h) / a)
    Cg = C_piece(g, L)
    Pl = annulus_mesh(0.0, L, z=c, nr=400, nphi=720)
    sch = desingularize([Cg, Pl], [(rc, c, graph_fn(g), plane_fn(c))], n)
    show_pair([Cg, Pl], ["#e8a33c", "#6fa8dc"], sch, "theoremC", [(5.0, -5.0, 3.2), (0, 0, 0.9), (0, 0, 1)], 1.0)


def fig_theorem_B(al=0.08, be=0.33, n=24, L=1.35):
    rc = brentq(lambda r: Phi_height(al, r) - Phi_height(be, r), np.sin(be) * (1 + 1e-9), 1e4)
    zc = Phi_height(al, rc)
    Ca, Cb = C_piece(al, L), C_piece(be, L)
    sch = desingularize([Ca, Cb], [(rc, zc, graph_fn(al), graph_fn(be))], n)
    show_pair([Ca, Cb], ["#e8a33c", "#6fa8dc"], sch, "theoremB", [(2.4, -2.4, 2.3), (0, 0, 1.0), (0, 0, 1)], 1.0,
              bwidth=0.008)


def fig_theorem_A(Rs=(2.0,), n=16, name="theoremA_k1"):
    L = max(Rs) * 1.6 + 0.6
    H = 2.4 if len(Rs) == 1 else 4.0
    pieces = [annulus_mesh(1.0, L, nr=400, nphi=720)] + [catenoid_piece(R, H) for R in Rs]
    crossings = [(R, 0.0, plane_fn(0.0), cat_fn(R)) for R in Rs]
    for i in range(len(Rs)):
        for j in range(i + 1, len(Rs)):
            Ri, Rj = Rs[i], Rs[j]
            zz = brentq(lambda z: Ri * np.cosh(z / Ri) - Rj * np.cosh(z / Rj), 1e-6, 60 * Rj)
            rr = Ri * np.cosh(zz / Ri)
            crossings += [(rr, zz, cat_fn(Ri), cat_fn(Rj)), (rr, -zz, cat_fn(Ri), cat_fn(Rj))]
    sch = desingularize(pieces, crossings, n)
    cols = ["#6fa8dc", "#e8a33c", "#93c47d", "#c27ba0"]
    cam = [(2.3 * L, -2.3 * L, 1.3 * L), (0, 0, 0), (0, 0, 1)]
    show_pair(pieces, cols[:len(pieces)], sch, name, cam, 0.85)


# ---------------------------------------------------------------- meridian diagrams of the configurations
def fig_profiles_configs():
    fig, axs = plt.subplots(1, 3, figsize=(13, 4.3))
    th = np.linspace(0, np.pi, 300)
    for ax in axs:
        ax.plot(np.sin(th), np.cos(th), color="#5577aa", lw=1.2)
        ax.set_aspect("equal"); ax.set_xlabel("$r$"); ax.set_ylabel("$x_3$")
    # A, k = 2
    ax = axs[0]
    Rs = (1.5, 3.0)
    ax.plot([1, 7], [0, 0], "k", lw=1.5)
    for R, col in zip(Rs, ["#e67e22", "#2c7a3f"]):
        s = np.linspace(-1.8, 1.8, 300)
        ax.plot(R * np.cosh(s), R * s, color=col, lw=1.5)
    zz = brentq(lambda z: Rs[0] * np.cosh(z / Rs[0]) - Rs[1] * np.cosh(z / Rs[1]), 1e-6, 50)
    rr = Rs[0] * np.cosh(zz / Rs[0])
    pts = [(Rs[0], 0), (Rs[1], 0), (rr, zz), (rr, -zz)]
    ax.plot(*zip(*pts), "o", color="crimson", ms=5)
    ax.set_xlim(0, 7); ax.set_ylim(-4.5, 4.5)
    ax.set_title("Theorem A ($k=2$): $\\Pi\\cup K_{1.5}\\cup K_3$, 4 circles, 5 ends", fontsize=9)
    # B
    ax = axs[1]
    al, be = 0.08, 0.33
    for g, col in [(al, "#e67e22"), (be, "#2c7a3f")]:
        a, h, t0 = cpar(g)
        t = np.linspace(t0, np.arccosh(2.6 / a), 300)
        ax.plot(a * np.cosh(t), h + a * t, color=col, lw=1.5)
    rc = brentq(lambda r: Phi_height(al, r) - Phi_height(be, r), np.sin(be) * (1 + 1e-9), 1e4)
    ax.plot([rc], [Phi_height(al, rc)], "o", color="crimson", ms=5)
    ax.set_xlim(0, 2.6); ax.set_ylim(0, 2.6)
    ax.set_title("Theorem B: $C_{0.08}\\cup C_{0.33}$, one circle, 2 ends", fontsize=9)
    # C
    ax = axs[2]
    g, c = 0.4, 1.3
    a, h, t0 = cpar(g)
    t = np.linspace(t0, np.arccosh(2.4 / a), 300)
    ax.plot(a * np.cosh(t), h + a * t, color="#e67e22", lw=1.5)
    ax.plot([0, 2.4], [c, c], color="#2c7a3f", lw=1.5)
    tc = (c - h) / a
    ax.plot([a * np.cosh(tc)], [c], "o", color="crimson", ms=5)
    ax.set_xlim(0, 2.4); ax.set_ylim(0, 2.4)
    ax.set_title("Theorem C: $C_{0.4}\\cup\\{x_3=1.3\\}$, one circle, 2 ends", fontsize=9)
    fig.tight_layout(); fig.savefig(os.path.join(OUT, "profiles_configurations.png"), dpi=220); plt.close(fig)
    print("wrote profiles_configurations.png")


ALL = {
    "rotational": fig_rotational,
    "multiend": fig_multiend,
    "costa": fig_costa,
    "costa_boundary": fig_costa_boundary,
    "chm2": lambda: fig_chm(2),
    "chm3": lambda: fig_chm(3),
    "C": fig_theorem_C,
    "B": fig_theorem_B,
    "A1": lambda: fig_theorem_A((2.0,), 16, "theoremA_k1"),
    "A2": lambda: fig_theorem_A((1.5, 3.0), 16, "theoremA_k2"),
    "profiles": fig_profiles_configs,
}

if __name__ == "__main__":
    names = sys.argv[1:] or list(ALL)
    for nm in names:
        ALL[nm]()

